Representing numeric data in 32 bits while preserving 64-bit precision

Data files often consist of numbers having only a few significant decimal digits, whose information content would allow storage in only 32 bits. However, we may require that arithmetic operations involving these numbers be done with 64-bit floating-point precision, which precludes simply representing the data as 32-bit floating-point values. Decimal floating point gives a compact and exact representation, but requires conversion with a slow division operation before it can be used. Here, I show that interesting subsets of 64-bit floating-point values can be compactly and exactly represented by the 32 bits consisting of the sign, exponent, and high-order part of the mantissa, with the lower-order 32 bits of the mantissa filled in by table lookup, indexed by bits from the part of the mantissa retained, and possibly from the exponent. For example, decimal data with 4 or fewer digits to the left of the decimal point and 2 or fewer digits to the right of the decimal point can be represented in this way using the lower-order 5 bits of the retained part of the mantissa as the index. Data consisting of 6 decimal digits with the decimal point in any of the 7 positions before or after one of the digits can also be represented this way, and decoded using 19 bits from the mantissa and exponent as the index. Encoding with such a scheme is a simple copy of half the 64-bit value, followed if necessary by verification that the value can be represented, by checking that it decodes correctly. Decoding requires only extraction of index bits and a table lookup. Lookup in a small table will usually reference cache; even with larger tables, decoding is still faster than conversion from decimal floating point with a division operation. I discuss how such schemes perform on recent computer systems, and how they might be used to automatically compress large arrays in interpretive languages such as R.

==> anc/README <==
Routines for compact 32-bit encoding of 64-bit floating point numbers.
Written by Radford M. Neal, 2015.

These routines select a subset of 64-bit floating point values that
are represented by just the 32 bits containing the exponent and
high-order bits of the mantissa, with the remaining 32 bits of the
mantissa filled in by table lookup, based on some number of
lower-order bits in the higher-order part of the mantissa. The lookup
table is constructed to ensure that certain values are representable
in the compact format.  A variation extends this scheme by using both
mantissa bits and bits from the exponent for the table index (called
the "2 masks" version), perhaps with lookup in two or three stages.

For more details, see my paper on "Representing Numeric Data in 32
Bits While Preserving 64-Bit Precision".

Programs, where N is 1, 2, 3, 4, or 5:

  cfltN-use    tries using various floating-point values, sees if compatible
  cfltN-test   manually tests whether compressing values works correctly
  cftlN-time   does timing tests

The programs with N being 1 use the simplest scheme, with lookup based
only on mantissa bits.  The programs with N being 2 use both mantissa
and exponent bits.  N of 3 is like N of 2 but with indirect indexing.
N of 4 is like N of 2 but with recoding of the mantissa bits.  N of 5
combines recoding of the mantissa bits with indirect indexing.  These
options are selected by defining symbols with -D when compiling.

The scripts use-script and time-script run cfltN-use and cfltN-time
for various N and various specifications.

The method of type punning for accessing the two 32-bit halves of a
double value is specified in cflt.h, or via a -D option when
compiling.  Note that casting pointers violates strict aliasing
restrictions, and hence might not work with some compilers at some
optimization levels.  The default choice of a union of double and
uint64_t will work as long as endianness is consistent between double
and uint64_t (which is not guaranteed by any standard, however).

There are scripts for making the programs for various architectures,
which set the type punning method, currently always to -1 (union of
double and uint64_t), which seems to be the fastest or comparably fast
for all architectures tested.

The various .out files contain results for various systems, which are
described in the system-xxx files.


==> anc/cflt-args.c <==
/* Compact floating-point encoding, look at arguments specifying decode table.
   Written by Radford M. Neal, 2015. */

#include <stdlib.h>
#include <stdio.h>
#include <string.h>

#include "cflt.h"

int cflt_args (char **argv)
{
  int bits, bits2, epos, i, j, k, n, m, cant, unique;
  int t_used, m_used, e_used;
  double flt;

  static char ddd[11] = "dddddddddd";
  static char zzz[11] = "0000000000";

  static double pow10[20] = 
  {  1e0,  1e1,  1e2,  1e3,  1e4,  1e5,  1e6,  1e7,  1e8,  1e9,
    1e10, 1e11, 1e12, 1e13, 1e14, 1e15, 1e16, 1e17, 1e18, 1e19
  };

  if (!argv[1]) return -1;
  bits = atoi(argv[1]);
# if CFLT_2_MASKS | CFLT_RECODE
    if (!argv[2]) return -1;
    bits2 = atoi(argv[2]);
    if (!argv[3]) return -1;
    epos = atoi(argv[3]);
    printf("\nIndex is low %d mantissa bits + %d exponent bits offset %d\n\n",
            bits, bits2, epos);
    cflt_start(bits,bits2,epos);
    i = 4;
# else
    bits2 = 0;
    epos = 0;
    printf("\nIndex is low %d bits\n\n",bits);
    cflt_start(bits);
    i = 2;
# endif

  for ( ; argv[i]; i++)
  {
    char *p = argv[i];
    char c;

    if (strcmp(p,"NA") == 0)
    { printf("Using NA\n");
      if (!cflt_use_parts(0x7fffffff,1954)) /* low part matches NA value in R */
      { printf("Can't compress NA\n");
      }
      continue;
    }

    n = strtol (p, &p, 10);
    if (!*p) return -1;
    c = *p++;
    m = strtol (p, &p, 10);
    if (*p) return -1;
  
    switch (c)
    { 
      case '/':
      { if (n < 1 || m < 1) return -1;
        printf("Using numbers that are ratios up to %d/%d\n",n,m);
        cant = 0;
        for (j = 0; j <= n; j++)
        { for (k = 1; k <= m; k++)
          { flt = (double)j / k;
            if (!cflt_use_value(flt))
            { if (cant < 3) printf("  Can't compress %d/%d = %f\n",j,k,flt);
              cant += 1;
            }
          }
        }
        break;
      }

      case '.':
      { if (n <= -10 || n >= 10 || m <= -10 || m >= 10) return -1;
        if (n < 0 && m < 0) return -1;
        printf("Using numbers of the form %s%s.%s%s\n",
                n < 0 ? "" : ddd+10-n, m >= 0 ? "" : zzz+10+m,
                n >= 0 ? "" : zzz+10+n, m < 0 ? "" : ddd+10-m);
        cant = 0;
        for (j = 0; j < pow10 [ n<0 ? m : m<0 ? n : n+m ]; j++)
        { flt = m >= 0 ? (double)j / pow10 [ n>=0 ? m : m-n ]
                       : (double)j * pow10 [ -m ];
          if (!cflt_use_value(flt))
          { if (cant < 3) 
            { union { double d; uint64_t v; } u;
              u.d = flt;
              printf("  Can't compress %.*f (%016llx)\n",
                        m<0 ? 0 : n>=0 ? m : m-n, flt,
                        (long long int) u.v);
            }
            cant += 1;
          }
        }
        break;
      }

      default: return -1;
    }

    if (cant > 3) printf("  ...\n  Total of %d can't be compressed\n",cant);
  }

  cflt_number_used (&t_used, &m_used, &e_used);

  printf ("\nUsed %d table entries out of %d\n", t_used, cflt_size);

# if CFLT_2_MASKS | CFLT_RECODE
    printf("Used %d out of %d mantissa values, %d out of %d exponent values\n",
            m_used, 1<<bits, e_used, 1<<bits2);
# endif

# if CFLT_RECODE
    cflt_recode();
    printf ("Recoded to %d entries (%d x %d)\n", 
             cflt_size, (1 << cflt_bits2), cflt_ncodes);
# endif

  unique = cflt_indirect();

  printf ("There are %d unique values for the low part of the mantissa\n", 
           unique);

# if CFLT_INDIRECT
#   if CFLT_RECODE
      printf("Bytes of memory required for tables: %d + %d + %d = %d\n\n", 
       (int) ((1 << cflt_bits) * sizeof *cflt_rtable),
       (int) (cflt_size*sizeof *cflt_itable), 
       (int) (unique*sizeof *cflt_table),
       (int) ((1 << cflt_bits) * sizeof *cflt_rtable) +
       (int) (cflt_size*sizeof *cflt_itable) +
       (int) (unique*sizeof *cflt_table));
#   else
      printf("Bytes of memory required for tables: %d + %d = %d\n\n", 
       (int) (cflt_size*sizeof *cflt_itable),
       (int) (unique*sizeof *cflt_table),
       (int) (cflt_size*sizeof *cflt_itable + unique*sizeof *cflt_table));
#   endif
# else
#   if CFLT_RECODE
      printf("Bytes of memory required for tables: %d + %d = %d\n\n", 
             (int) ((1 << cflt_bits) * sizeof *cflt_rtable),
             (int) (cflt_size * sizeof *cflt_table),
             (int) ((1 << cflt_bits) * sizeof *cflt_rtable) +
             (int) (cflt_size * sizeof *cflt_table));
#   else
      printf("Bytes of memory required for table: %d\n\n", 
             (int) (cflt_size * sizeof *cflt_table));
#   endif
# endif

  return 0;
}


==> anc/cflt-make <==
$CC $options -DCFLT_2_MASKS=0 \
 cflt.c cflt-args.c cflt-use.c $ldopt -o cflt1-use
$CC $options -DCFLT_2_MASKS=0 \
 cflt.c cflt-args.c cflt-test.c $ldopt -o cflt1-test
$CC $options -DCFLT_2_MASKS=0 \
 cflt.c cflt-args.c cflt-time-funs.c cflt-time.c $ldopt -o cflt1-time

$CC $options -DCFLT_2_MASKS=1 \
 cflt.c cflt-args.c cflt-use.c $ldopt -o cflt2-use
$CC $options -DCFLT_2_MASKS=1 \
 cflt.c cflt-args.c cflt-test.c $ldopt -o cflt2-test
$CC $options -DCFLT_2_MASKS=1 \
 cflt.c cflt-args.c cflt-time-funs.c cflt-time.c $ldopt -o cflt2-time

$CC $options -DCFLT_2_MASKS=1 -DCFLT_INDIRECT=1 \
 cflt.c cflt-args.c cflt-use.c $ldopt -o cflt3-use
$CC $options -DCFLT_2_MASKS=1 -DCFLT_INDIRECT=1 \
 cflt.c cflt-args.c cflt-test.c $ldopt -o cflt3-test
$CC $options -DCFLT_2_MASKS=1 -DCFLT_INDIRECT=1 \
 cflt.c cflt-args.c cflt-time-funs.c cflt-time.c $ldopt -o cflt3-time

$CC $options -DCFLT_RECODE=1 \
 cflt.c cflt-args.c cflt-use.c $ldopt -o cflt4-use
$CC $options -DCFLT_RECODE=1 \
 cflt.c cflt-args.c cflt-test.c $ldopt -o cflt4-test
$CC $options -DCFLT_RECODE=1 \
 cflt.c cflt-args.c cflt-time-funs.c cflt-time.c $ldopt -o cflt4-time

$CC $options -DCFLT_RECODE=1 -DCFLT_INDIRECT=1\
 cflt.c cflt-args.c cflt-use.c $ldopt -o cflt5-use
$CC $options -DCFLT_RECODE=1 -DCFLT_INDIRECT=1\
 cflt.c cflt-args.c cflt-test.c $ldopt -o cflt5-test
$CC $options -DCFLT_RECODE=1 -DCFLT_INDIRECT=1\
 cflt.c cflt-args.c cflt-time-funs.c cflt-time.c $ldopt -o cflt5-time


==> anc/cflt-make-arm-linux <==
#!/bin/bash
#
# Make for Linux with gcc for a CuBox ARM system with i.MX6 quad core processor.

set -e

if [ x$1 == x ]; then 
  options="-g -O3 -mcpu=cortex-a9 -DCFLT_TYPE_PUN=-1"
else
  options="$@"
fi

ldopt=-lrt
CC=gcc

. cflt-make


==> anc/cflt-make-intel-linux <==
#!/bin/bash

# Make for Linux with gcc for an Intel system, with either 64 or 32 bit cpu.

set -e

if [ x$1 == x ]; then 
  options="-g -O3 -march=native -mtune=native -mfpmath=sse -DCFLT_TYPE_PUN=-1"
else
  options="$@"
fi

ldopt=-lrt
CC=gcc

. cflt-make


==> anc/cflt-make-intel-linux48 <==
#!/bin/bash

# Make for Linux with gcc 4.8 for an Intel system, with either 64 or 32 bit cpu.

set -e

if [ x$1 == x ]; then 
  options="-g -O3 -march=native -mtune=native -mfpmath=sse -DCFLT_TYPE_PUN=-1"
else
  options="$@"
fi

ldopt=-lrt
CC=gcc-4.8

. cflt-make


==> anc/cflt-make-mac <==
#!/bin/bash

# Make with clang for a Mac system.

set -e

if [ x$1 == x ]; then 
  options="-g -O3 -march=native -mtune=native -mfpmath=sse -DCFLT_TYPE_PUN=-1"
else
  options="$@"
fi

ldopt=
CC=cc

. cflt-make


==> anc/cflt-make-sparc <==
#!/bin/bash

# Make with Solaris Studio cc for a SPARC system.

set -e

if [ x$1 == x ]; then 
  options="-O3 -xarch=native -DCFLT_TYPE_PUN=-1"
else
  options="$@"
fi

ldopt=-lrt
CC=cc

. cflt-make


==> anc/cflt-test.c <==
/* Compact floating-point encoding, manual test program.
   Written by Radford M. Neal, 2015. */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "cflt.h"

int cflt_args (char **);

int main (int argc, char **argv)
{
  double flt, dec;
  cflt_t enc;

  if (cflt_args(argv) != 0)
  { 
#   if CFLT_2_MASKS | CFLT_RECODE
      fprintf(stderr,
              "Usage:  cflt[234]-test bits bits2 epos { NA | n/m | n.m }\n");
#   else
      fprintf(stderr,"Usage:  cflt1-test bits { NA | n/m | n.m }\n");
#   endif
    exit(1);
  }

  while (printf("Enter number: "), scanf("%lf",&flt) == 1)
  { if (cflt_encode(flt,&enc))
    { dec = cflt_decode(enc);
      printf (dec == flt ? "Compression worked\n" : "Compression failed\n");
    }
    else
    { printf("Can't compress\n");
    }
  }

  return 0;
}


==> anc/cflt-time-funs.c <==
/* Compact floating-point encoding, procedures for timing test program.
   Written by Radford M. Neal, 2015. */

#include "cflt.h"


static double pow10[16] = 
{ 1e0, 1e1, 1e2, 1e3, 1e4, 1e5, 1e6, 1e7,
  1e8, 1e9, 1e10, 1e11, 1e12, 1e13, 1e14, 1e15 
};


/* COPY TO UNCOMPRESSED ARRAY. */

void cflt_copy_uncompressed (int n, double *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = v[i];
  }
}

void cflt_copy_compressed (int n, cflt_t *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = cflt_decode(v[i]);
  }
}

void cflt_copy_padded_compressed (int n, uint64_t *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = cflt_decode((cflt_t)v[i]);
  }
}

void cflt_copy_scaled_float_div (int n, float *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = ((double)v[i] / 1000.0);
  }
}

void cflt_copy_scaled_integer_div (int n, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = ((double)v[i] / 1000.0);
  }
}

void cflt_copy_decimal_float (int n, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = ((double)(v[i] >> 4) / pow10[v[i]&0xf]);
  }
}

void cflt_copy_scaled_integer_mul (int n, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = ((double)v[i] * 0.001);
  }
}


/* SUM AN ARRAY OF VALUES STORED IN VARIOUS WAYS. */

double cflt_sum_uncompressed (int n, double *v)
{
  double s = 0.0;
  int i;
  for (i = 0; i < n; i++) 
  { s = s + v[i];
  }
  return s;
}

double cflt_sum_compressed (int n, cflt_t *v)
{
  double s = 0.0;
  int i;
  for (i = 0; i < n; i++) 
  { s = s + cflt_decode(v[i]);
  }
  return s;
}

double cflt_sum_padded_compressed (int n, uint64_t *v)
{
  double s = 0.0;
  int i;
  for (i = 0; i < n; i++) 
  { s = s + cflt_decode((cflt_t)v[i]);
  }
  return s;
}

double cflt_sum_scaled_float_div (int n, float *v)
{
  double s = 0.0;
  int i;
  for (i = 0; i < n; i++) 
  { s = s + (double)v[i] / 1000.0;
  }
  return s;
}

double cflt_sum_scaled_integer_div (int n, int *v)
{
  double s = 0.0;
  int i;
  for (i = 0; i < n; i++) 
  { s = s + (double)v[i] / 1000.0;
  }
  return s;
}

double cflt_sum_decimal_float (int n, int *v)
{
  double s = 0.0;
  int i;
  for (i = 0; i < n; i++) 
  { s = s + (double)(v[i] >> 4) / pow10[v[i]&0xf];
  }
  return s;
}

/* this one doesn't work, since *0.001 is not the same as /1000. */
double cflt_sum_scaled_integer_mul (int n, int *v)
{
  double s = 0.0;
  int i;
  for (i = 0; i < n; i++) 
  { s = s + (double)v[i] * 0.001;
  }
  return s;
}


/* MULTIPLY AN ARRAY OF VALUES STORED IN VARIOUS WAYS BY A SCALAR. 
   Store the result uncompressed.  */

void cflt_mul_uncompressed (int n, double a, double *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = a * v[i];
  }
}

void cflt_mul_compressed (int n, double a, cflt_t *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = a * cflt_decode(v[i]);
  }
}

void cflt_mul_padded_compressed (int n, double a, uint64_t *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = a * cflt_decode((cflt_t)v[i]);
  }
}

void cflt_mul_scaled_float_div (int n, double a, float *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = a * ((double)v[i] / 1000.0);
  }
}

void cflt_mul_scaled_integer_div (int n, double a, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = a * ((double)v[i] / 1000.0);
  }
}

void cflt_mul_decimal_float (int n, double a, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = a * ((double)(v[i] >> 4) / pow10[v[i]&0xf]);
  }
}

/* this one doesn't work, since *0.001 is not the same as /1000. */
void cflt_mul_scaled_integer_mul (int n, double a, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = a * ((double)v[i] * 0.001);
  }
}


/* ADD TWO ARRAYS OF VALUES STORED IN VARIOUS WAYS.  Result is stored
   uncompressed. */

void cflt_add_uncompressed (int n, double *u, double *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = u[i] + v[i];
  }
}

void cflt_add_compressed (int n, cflt_t *u, cflt_t *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = cflt_decode(u[i]) + cflt_decode(v[i]);
  }
}

void cflt_add_padded_compressed (int n, uint64_t *u, uint64_t *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = cflt_decode((cflt_t)u[i]) + cflt_decode((cflt_t)v[i]);
  }
}

void cflt_add_scaled_float_div (int n, float *u, float *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = (double)u[i] / 1000.0 + (double)v[i] / 1000.0;
  }
}

void cflt_add_scaled_integer_div (int n, int *u, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = (double)u[i] / 1000.0 + (double)v[i] / 1000.0;
  }
}

void cflt_add_decimal_float (int n, int *u, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = (double)(u[i] >> 4) / pow10[u[i]&0xf]
            + (double)(v[i] >> 4) / pow10[v[i]&0xf];
  }
}

/* this one doesn't work, since *0.001 is not the same as /1000. */
void cflt_add_scaled_integer_mul (int n, int *u, int *v, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = (double)u[i] * 0.001 + (double)v[i] * 0.001;
  }
}


/* FIND LINEAR COMBINATION OF THREE ARRAYS STORED IN VARIOUS WAYS.  Result is 
   stored uncompressed. */

void cflt_lcmb_uncompressed (int n, double *u, double *v, double *w, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = 1.1*u[i] + 2.2*v[i] + 3.3*w[i];
  }
}

void cflt_lcmb_compressed (int n, cflt_t *u, cflt_t *v, cflt_t *w, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = 1.1*cflt_decode(u[i]) + 2.2*cflt_decode(v[i]) 
                                 + 3.3*cflt_decode(w[i]);
  }
}

void cflt_lcmb_padded_compressed (int n, uint64_t *u, uint64_t *v, uint64_t *w,
                                  double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = 1.1*cflt_decode((cflt_t)u[i]) + 2.2*cflt_decode((cflt_t)v[i])
                                         + 3.3*cflt_decode((cflt_t)w[i]);
  }
}

void cflt_lcmb_scaled_float_div (int n, float *u, float *v, float *w, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = 1.1*((double)u[i] / 1000.0) + 2.2*((double)v[i] / 1000.0)
                                       + 3.3*((double)w[i] / 1000.0);
  }
}

void cflt_lcmb_scaled_integer_div (int n, int *u, int *v, int *w, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = 1.1*((double)u[i] / 1000.0) + 2.2*((double)v[i] / 1000.0) 
                                       + 3.3*((double)w[i] / 1000.0);
  }
}

void cflt_lcmb_decimal_float (int n, int *u, int *v, int *w, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = 1.1*((double)(u[i] >> 4) / pow10[u[i]&0xf])
            + 2.2*((double)(v[i] >> 4) / pow10[v[i]&0xf])
            + 3.3*((double)(w[i] >> 4) / pow10[w[i]&0xf]);
  }
}

/* this one doesn't work, since *0.001 is not the same as /1000. */
void cflt_lcmb_scaled_integer_mul (int n, int *u, int *v, int *w, double *r)
{
  int i;
  for (i = 0; i < n; i++) 
  { r[i] = 1.1*((double)u[i] * 0.001) + 2.2*((double)v[i] * 0.001)
                                      + 3.3*((double)w[i] * 0.001);
  }
}


==> anc/cflt-time.c <==
/* Compact floating-point encoding, timing test program.
   Written by Radford M. Neal, 2015. */

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>
#include <time.h>

#include "cflt.h"

/* Some of these are no longer used... */

void cflt_copy_uncompressed (int, double *, double *);
void cflt_copy_compressed (int, cflt_t *, double *);
void cflt_copy_padded_compressed (int, uint64_t *, double *);
void cflt_copy_scaled_float_div (int, float *, double *);
void cflt_copy_scaled_integer_div (int, int *, double *);
void cflt_copy_decimal_float (int, int *, double *);
void cflt_copy_scaled_integer_mul (int, int *, double *);

double cflt_sum_uncompressed (int, double *);
double cflt_sum_compressed (int, cflt_t *);
double cflt_sum_padded_compressed (int, uint64_t *);
double cflt_sum_scaled_float_div(int, float *);
double cflt_sum_scaled_integer_div(int, int *);
double cflt_sum_decimal_float(int, int *);
double cflt_sum_scaled_integer_mul(int, int *);

void cflt_mul_uncompressed (int, double, double *, double *);
void cflt_mul_compressed (int, double, cflt_t *, double *);
void cflt_mul_padded_compressed (int, double, uint64_t *, double *);
void cflt_mul_scaled_float_div (int, double, float *, double *);
void cflt_mul_scaled_integer_div (int, double, int *, double *);
void cflt_mul_decimal_float (int, double, int *, double *);
void cflt_mul_scaled_integer_mul (int, double, int *, double *);

void cflt_add_uncompressed (int, double *, double *, double *);
void cflt_add_compressed (int, cflt_t *, cflt_t *, double *);
void cflt_add_padded_compressed (int, uint64_t *, uint64_t *, double *);
void cflt_add_scaled_float_div (int, float *, float *, double *);
void cflt_add_scaled_integer_div (int, int *, int *, double *);
void cflt_add_decimal_float (int, int *, int *, double *);
void cflt_add_scaled_integer_mul (int, int *, int *, double *);

void cflt_lcmb_uncompressed (int, double *, double *, double *, double *);
void cflt_lcmb_compressed (int, cflt_t *, cflt_t *, cflt_t *, double *);
void cflt_lcmb_padded_compressed (int, uint64_t *, uint64_t *, uint64_t *, 
                                  double *);
void cflt_lcmb_scaled_float_div (int, float *, float *, float *, double *);
void cflt_lcmb_scaled_integer_div (int, int *, int *, int *, double *);
void cflt_lcmb_decimal_float (int, int *, int *, int *, double *);
void cflt_lcmb_scaled_integer_mul (int, int *, int *, int *, double *);

int cflt_args (char **);

#ifdef CLOCK_REALTIME

#define START_CLOCK \
  ( start_clock = clock(), clock_gettime(CLOCK_REALTIME,&start_time) )
#define END_CLOCK \
  ((double) (clock() - start_clock) / CLOCKS_PER_SEC)
#define END_CLOCK2 \
  ( clock_gettime(CLOCK_REALTIME,&end_time), \
    (end_time.tv_sec+end_time.tv_nsec*1e-9) \
      - (start_time.tv_sec+start_time.tv_nsec*1e-9) )

#else

#define START_CLOCK ( start_clock = clock() )
#define END_CLOCK ((double) (clock() - start_clock) / CLOCKS_PER_SEC)
#define END_CLOCK2 END_CLOCK

#endif

#define CHECK_DST \
  do { \
    for (i = 0; i < N; i++) \
    { if (dst0[i] != dst[i]) \
      { printf("  DIFFERENT RESULT!\n\n"); \
        break; \
      } \
    } \
  } while (0)


int main (int argc, char **argv)
{
  double r_unc, r_cmp, r_sclm, r_scld, r_sclf, r_dflt, a;
  clock_t start_clock; struct timespec start_time, end_time;
  double *flt, *flt2, *flt3, *dst0, *dst;
  cflt_t *cflt, *cflt2, *cflt3;
  uint64_t *pcflt, *pcflt2, *pcflt3;
  int32_t *scli, *scli2, *scli3, *dflt, *dflt2, *dflt3;
  float *sing, *sing2, *sing3;
  int64_t rnd;
  char type;
  int N, R;
  int i, j;

  if (argc < 4 || strcmp(argv[1],"f") != 0 && strcmp(argv[1],"v") != 0
       || cflt_args(argv+3) != 0)
  {
#   if CFLT_2_MASKS | CFLT_RECODE
      fprintf(stderr,
       "Usage:  cflt[2345]-time type N R bits bits2 epos { NA | n/m | n.m }\n");
#   else
      fprintf(stderr,
       "Usage:  cflt1-time type N R bits { NA | n/m | n.m }\n");
#   endif
    exit(1);
  }

  type = *argv[1];
  N = atoi(argv[2]);
  R = atoi(argv[3]);

  flt = calloc ((size_t)N, sizeof *flt);
  if (flt == 0) abort();
  flt2 = calloc ((size_t)N, sizeof *flt2);
  if (flt2 == 0) abort();
  flt3 = calloc ((size_t)N, sizeof *flt3);
  if (flt3 == 0) abort();
  dst0 = calloc ((size_t)N, sizeof *dst0);
  if (dst0 == 0) abort();
  dst = calloc ((size_t)N, sizeof *dst);
  if (dst == 0) abort();
  cflt = calloc ((size_t)N, sizeof *cflt);
  if (cflt == 0) abort();
  cflt2 = calloc ((size_t)N, sizeof *cflt2);
  if (cflt2 == 0) abort();
  cflt3 = calloc ((size_t)N, sizeof *cflt3);
  if (cflt3 == 0) abort();
  pcflt = calloc ((size_t)N, sizeof *pcflt);
  if (pcflt == 0) abort();
  pcflt2 = calloc ((size_t)N, sizeof *pcflt2);
  if (pcflt2 == 0) abort();
  pcflt3 = calloc ((size_t)N, sizeof *pcflt3);
  if (pcflt3 == 0) abort();
  scli = calloc ((size_t)N, sizeof *scli);
  if (scli == 0) abort();
  scli2 = calloc ((size_t)N, sizeof *scli2);
  if (scli2 == 0) abort();
  scli3 = calloc ((size_t)N, sizeof *scli3);
  if (scli3 == 0) abort();
  dflt = calloc ((size_t)N, sizeof *dflt);
  if (dflt == 0) abort();
  dflt2 = calloc ((size_t)N, sizeof *dflt2);
  if (dflt2 == 0) abort();
  dflt3 = calloc ((size_t)N, sizeof *dflt3);
  if (dflt3 == 0) abort();
  sing = calloc ((size_t)N, sizeof *sing);
  if (sing == 0) abort();
  sing2 = calloc ((size_t)N, sizeof *sing2);
  if (sing2 == 0) abort();
  sing3 = calloc ((size_t)N, sizeof *sing3);
  if (sing3 == 0) abort();

  rnd = 2345678;

  for (j = 0; j < 3*N; j++)
  { 
    int dive =  type == 'f' ? 3 : j % 3 == 0 ? 2 : j % 3 == 1 ? 3 : 4;
    double div = dive == 2 ? 100.0 : dive == 3 ? 1000.0 : 10000.0;
    double fl;
    cflt_t cf;
    int sc;

    rnd = (rnd*8192) % 67101323; /* from "Multiplicative congruential pseudo-
                                    random number generators", Downham&Roberts*/

    if (rnd == 0) abort();

    sc = (int) (1999999 * ((double)rnd / 67101323)) - 999999;
    fl = (double)sc / div;
    if (!cflt_encode(fl,&cf))
    { printf ("Can't encode %f\n",fl);
      exit(1);
    }

    if (j < N) 
    { i = j;
      scli[i] = sc;
      dflt[i] = (sc << 4) + dive;
      sing[i] = (float)sc;
      flt[i] = fl;
      cflt[i] = cf;
      pcflt[i] = cf;
    }
    else if (j < 2*N)
    { i = j - N;
      scli2[i] = sc;
      dflt2[i] = (sc << 4) + dive;
      sing2[i] = (float)sc;
      flt2[i] = fl;
      cflt2[i] = cf;
      pcflt2[i] = cf;
    }
    else
    { i = j - 2*N;
      scli3[i] = sc;
      dflt3[i] = (sc << 4) + dive;
      sing3[i] = (float)sc;
      flt3[i] = fl;
      cflt3[i] = cf;
      pcflt3[i] = cf;
    }
  }

  printf("Type %c,  N = %d,  R = %d\n\n",type,N,R);

  printf("\nMAKING UNCOMPRESSED COPY\n\n");

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_copy_uncompressed(N,flt,dst);
  printf ("Uncompressed:         %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);

  for (i = 0; i < N; i++) dst0[i] = dst[i];

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_copy_compressed(N,cflt,dst);
  printf ("Compressed:           %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_copy_decimal_float(N,dflt,dst);
  printf ("Decimal float:        %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;

  printf("\nSUMMING AN ARRAY\n\n");

  START_CLOCK;
  for (i = 0; i < R; i++) r_unc = cflt_sum_uncompressed(N,flt);
  printf("Uncompressed sum:         %.2f, %.3f/%.3f seconds\n\n", r_unc, 
          END_CLOCK, END_CLOCK2);

  START_CLOCK;
  for (i = 0; i < R; i++) r_cmp = cflt_sum_compressed(N,cflt);
  printf("Compressed sum:           %.2f, %.3f/%.3f seconds\n\n", r_cmp, 
          END_CLOCK, END_CLOCK2);
  if (r_unc != r_cmp) printf("  DIFFERENT RESULT!\n\n");

  START_CLOCK;
  for (i = 0; i < R; i++) r_dflt = cflt_sum_decimal_float(N,dflt);
  printf("Decimal float sum:        %.2f, %.3f/%.3f seconds\n\n", r_dflt,
          END_CLOCK, END_CLOCK2);
  if (r_unc != r_dflt) printf("  DIFFERENT RESULT!\n\n");

  printf("\nMULTIPLYING AN ARRAY BY A SCALAR\n\n");

  a = 123.456789;

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_mul_uncompressed(N,a,flt,dst);
  printf ("Uncompressed:         %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);

  for (i = 0; i < N; i++) dst0[i] = dst[i];

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_mul_compressed(N,a,cflt,dst);
  printf ("Compressed:           %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_mul_decimal_float(N,a,dflt,dst);
  printf ("Decimal float:        %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;
 
  printf("\nADDING TWO ARRAYS\n\n");

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_add_uncompressed(N,flt,flt2,dst);
  printf ("Uncompressed:         %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);

  for (i = 0; i < N; i++) dst0[i] = dst[i];

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_add_compressed(N,cflt,cflt2,dst);
  printf ("Compressed:           %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_add_decimal_float(N,dflt,dflt2,dst);
  printf ("Decimal float:        %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;
 
  printf("\nLINEARLY COMBINING THREE ARRAYS\n\n");

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_lcmb_uncompressed(N,flt,flt2,flt3,dst);
  printf ("Uncompressed:         %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);

  for (i = 0; i < N; i++) dst0[i] = dst[i];

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_lcmb_compressed(N,cflt,cflt2,cflt3,dst);
  printf ("Compressed:           %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;

  START_CLOCK;
  for (i = 0; i < R; i++) cflt_lcmb_decimal_float(N,dflt,dflt2,dflt3,dst);
  printf ("Decimal float:        %.3f/%.3f seconds\n\n", END_CLOCK, END_CLOCK2);
  CHECK_DST;

  return 0;
}


==> anc/cflt-use.c <==
/* Compact floating-point encoding, test program that just uses values.
   Written by Radford M. Neal, 2015. */

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <string.h>

#include "cflt.h"

int cflt_args (char **);

int main (int argc, char **argv)
{
  char *file = NULL;
  int32_t w;
  int i;

# if !CFLT_INDIRECT & !CFLT_RECODE
    if (argc>2 && strcmp(argv[1],"-o")==0) 
    { file = argv[2];
      argc -= 2;
      argv += 2;
    }
# endif

  if (cflt_args(argv) != 0)
  {
#   if CFLT_2_MASKS | CFLT_RECODE
#     if CFLT_RECODE | CFLT_INDIRECT
        fprintf(stderr,
                "Usage:  cflt[234]-use bits bits2 epos { NA | n/m | n.m }\n");
#     else
        fprintf(stderr,
  "Usage:  cflt[234]-use [ -o tbl-file ] bits bits2 epos { NA | n/m | n.m }\n");
#     endif
#   else
      fprintf (stderr,
               "Usage:  cflt1-use [ -o tbl-file ] bits { NA | n/m | n.m }\n");
#   endif
    exit(1);
  }

  if (file)
  { FILE *tbl_file = fopen(file,"w");
    if (tbl_file==NULL)
    { fprintf (stderr, "Can't create file %s\n", file);
      exit(1);
    }
    for (i = 0; i < 1<<(cflt_bits+cflt_bits2); i++)
    { fprintf (tbl_file, "%05x %08x\n", i, cflt_table[i]);
    }
  }

  exit(0);
}


==> anc/cflt.c <==
/* Compact floating-point encoding, function and data structure declarations.
   Written by Radford M. Neal, 2015. */

#include <stdio.h>

#include "cflt.h"         /* Includes definitions of inline functions */


/* DEFINITIONS OF GLOBALS.  Declared in cflt.h. */

uint32_t *cflt_table;     /* The lookup table for filling in the low-order
                             32 bits of the mantissa */

int *cflt_used;           /* Flags for whether a table entry has already
                             been put to use */

int cflt_bits;            /* Number of bits of mantissa to look at */
int cflt_bits2;           /* Number of bits of exponent to look at */
int cflt_size;            /* Size of (uncondensed) value table */
unsigned cflt_mask;       /* Mask for bits used to index table */
unsigned cflt_mask2;      /* Second mask for bits used to index table */
int cflt_shift2;          /* Amount to shift before using mask2 */

int cflt_ncodes;          /* Number of codes used in recoding */
cflt_recode_t *cflt_rtable; /* Recoding table (NULL if none) */
uint16_t *cflt_itable;    /* Indirect indexing table (NULL if none) */


/* START DEFINING A DECODING TABLE.  Initializes the decoding table,
   using a specified number of bits from the low-order end of the
   high-order part of the mantissa, plus a specified number of bits
   from part of the exponent for the 2 masks variant, to look up the
   remaining part of the mantissa.  Initially, the lookup table
   contains all zeros, so the set of representable values consists of
   those with zeros in the the low-order 32 bits of the mantissa. */

# if CFLT_2_MASKS | CFLT_RECODE
void cflt_start (int bits, int bits2, int epos) {
# else
void cflt_start (int bits) { int bits2 = 0, epos = 0;
# endif

  int i;

  cflt_bits = bits;
  cflt_bits2 = bits2;
  cflt_size = 1 << (bits + bits2);
  cflt_mask = (1 << bits) - 1;
  cflt_mask2 = ((1 << bits2) - 1) << bits;
  cflt_shift2 = 20 + epos - bits;

  if (cflt_table != 0) free(cflt_table);
  cflt_table = calloc ((size_t) cflt_size, sizeof *cflt_table);
  if (cflt_table == 0) abort();
  
  if (cflt_used != 0) free(cflt_used);
  cflt_used = calloc ((size_t) cflt_size, sizeof *cflt_used);
  if (cflt_used == 0) abort();

  for (i = 0; i < cflt_size; i++) 
  { cflt_used[i] = 0;
    cflt_table[i] = 0;
  }

# if CFLT_RECODE
    if (cflt_rtable != 0) free(cflt_rtable);
    cflt_rtable = calloc ((size_t) (1 << cflt_bits), sizeof *cflt_rtable);
    if (cflt_rtable == 0) abort();
# endif

# if CFLT_INDIRECT
    if (cflt_itable != 0) free(cflt_itable);
    cflt_itable = calloc ((size_t) cflt_size, sizeof *cflt_itable);
    if (cflt_itable == 0) abort();
# endif
}


/* SET AN ENTRY IN THE LOOKUP TABLE TO REPRESENT A VALUE.  Sets the
   required entry provided it has not previously been set (in which
   case 0 is returned, with 1 returned for success).  This function
   should be called for as many values as desired to initialize the
   table, before any values are encoded. */

int cflt_use_value (double value)
{
# if CFLT_TYPE_PUN == -2
    uint64_t u;
    *(double*)&u = value;
    return cflt_use_parts ((uint32_t)(u>>32), (uint32_t)(u&0xffffffff));
# elif CFLT_TYPE_PUN == -1
    union { double d; uint64_t v; } u;
    u.d = value;
    return cflt_use_parts (u.v >> 32, u.v & 0xffffffff);
# else
    union { double d; uint32_t w[2]; } u;
    u.d = value;
    return cflt_use_parts (u.w[CFLT_TYPE_PUN], u.w[1-CFLT_TYPE_PUN]);
# endif
}


/* SET AN ENTRY GIVEN TWO 32-BIT PARTS OF A DOUBLE VALUE.  Like
   cflt_use_value, except that the value is specified by its high
   and low 32-bit unsigned int parts. */

int cflt_use_parts (uint32_t high, uint32_t low)
{
  int ix;
# if CFLT_2_MASKS | CFLT_RECODE
    ix = (high & cflt_mask) + ((high >> cflt_shift2) & cflt_mask2);
# else
    ix = high & cflt_mask;
# endif
  if (cflt_used[ix])  
  { return cflt_table[ix] == low;
  }
  else
  { cflt_used[ix] = 1;
    cflt_table[ix] = low;
    return 1;
  }
}


/* COMPUTE RECODING TABLE.  Does nothing if CFLT_RECODE is undefined or 
   zero, otherwise sets contents of cflt_rtable and updates cflt_table 
   and cflt_size. */

static uint32_t *tmp_table;
static int *tmp_used;
static int n1, n2;

static inline int merge (cflt_t *at, int *au, cflt_t *bt, int *bu, int *ex)
{ 
  int h, j, x, besth, bestx, full;

  bestx = -1;
  besth = -1;

  for (h = 0; h < n2 && bestx != 0; h++)
  { x = 0;
    for (j = 0; j < n2; j++)
    { if (au[j])
      { if (bu[j^h])
        { if (at[j] != bt[j^h])
          { break;
          }
        }
        else
        { x += 1;
        }
      }
    }
    if (j == n2 && (besth == -1 || x < bestx))
    { bestx = x;
      besth = h;
    }
  }

  if (besth == -1)
  { return 0;
  }

  if (ex) 
  { *ex = bestx;
    return 1;
  }

  for (j = 0; j < n2; j++)
  { if (au[j] && !bu[j^besth])
    { bt[j^besth] = at[j];
      bu[j^besth] = 1;
    }
  }

  return 1;
}

static int cmp_nused (const void *a, const void *b)
{
  const int *ai = a, *bi = b;
  int na = 0, nb = 0;
  int j;
  for (j = 0; j < n2; j++) 
  { na += tmp_used [(*ai << cflt_bits2) + j];
    nb += tmp_used [(*bi << cflt_bits2) + j];
  }
  return nb>na ? 1 : nb<na ? -1 : *ai>*bi ? 1 : *ai<*bi ? -1 : 0;
}

void cflt_recode (void)
{
  int h, i, j, k, m, ix, iy, ex;
  int mrg_cnt, nz_cnt;
  int *tmp_reorder;
  uint32_t *tmp2_table;
  int *tmp2_used;

  printf("Recoding...\n");

  n1 = 1 << cflt_bits;
  n2 = 1 << cflt_bits2;

  /* Allocate temporary tables, allowing for an extra "zero" entry. */

  tmp_table = calloc ((size_t) cflt_size+n2, sizeof *tmp_table);
  if (tmp_table == 0) abort();
  tmp_used = calloc ((size_t) cflt_size+n2, sizeof *tmp_used);
  if (tmp_used == 0) abort();

  for (i = 0; i < cflt_size; i++) 
  { tmp_table[ ((i&cflt_mask)<<cflt_bits2) + (i>>cflt_bits)] = cflt_table[i];
    tmp_used [ ((i&cflt_mask)<<cflt_bits2) + (i>>cflt_bits)] = cflt_used[i];
  }

  /* Eliminate unused entries. */

  cflt_ncodes = n1;
  mrg_cnt = 0;

# if 0
    printf("Before eliminating unused entries:\n");
    for (i = 0; i < cflt_ncodes; i++)
    { for (j = 0; j < n2; j++)
      { printf(" %d:%08x",
         tmp_used[(i<<cflt_bits2)+j], tmp_table[(i<<cflt_bits2)+j]);
      }
      printf("\n");
    }
    printf("\n");
# endif

  for (i = cflt_ncodes-1; i >= 0; i--)
  {
    for (j = 0; j < n2; j++)
    { if (tmp_used [ (i << cflt_bits2) + j ])
      { break;
      }
    }

    if (j == n2)
    { for (k = (i << cflt_bits2) + n2; k < cflt_ncodes << cflt_bits2; k++)
      { tmp_table[k-n2] = tmp_table[k];
        tmp_used[k-n2] = tmp_used[k];
      }
      mrg_cnt += 1;
      cflt_ncodes -= 1;
    }
  }

  printf("  Eliminated %d unused entries\n",mrg_cnt);

# if 0
    printf("After eliminating unused entries:\n");
    for (i = 0; i < cflt_ncodes; i++)
    { for (j = 0; j < n2; j++)
      { printf(" %d:%08x",
         tmp_used[(i<<cflt_bits2)+j], tmp_table[(i<<cflt_bits2)+j]);
      }
      printf("\n");
    }
    printf("\n");
# endif

  /* Sort in decreasing order by number of used entries. */

  tmp_reorder = calloc ((size_t) cflt_ncodes, sizeof *tmp_reorder);
  if (tmp_reorder == 0) abort();
  tmp2_table = calloc ((size_t) cflt_size+n2, sizeof *tmp2_table);
  if (tmp2_table == 0) abort();
  tmp2_used = calloc ((size_t) cflt_size+n2, sizeof *tmp2_used);
  if (tmp2_used == 0) abort();

  for (i = 0; i < cflt_ncodes; i++) tmp_reorder[i] = i;

  qsort (tmp_reorder, (size_t) cflt_ncodes, sizeof *tmp_reorder, cmp_nused);

  for (i = 0; i < cflt_ncodes; i++) 
  { for (j = 0; j < n2; j++)
    { tmp2_used [ (i << cflt_bits2) + j ] 
       = tmp_used [ (tmp_reorder[i] << cflt_bits2) + j ];
      tmp2_table [ (i << cflt_bits2) + j ] 
       = tmp_table [ (tmp_reorder[i] << cflt_bits2) + j ];
    }
  }

  free (tmp_table);
  tmp_table = tmp2_table;
  free (tmp_used);
  tmp_used = tmp2_used;

# if 0
    printf("After sorting:\n");
    for (i = 0; i < cflt_ncodes; i++)
    { for (j = 0; j < n2; j++)
      { printf(" %d:%08x",
         tmp_used[(i<<cflt_bits2)+j], tmp_table[(i<<cflt_bits2)+j]);
      }
      printf("\n");
    }
    printf("\n");
# endif

  /* Do costless merges. */

  mrg_cnt = 0;

  for (i = 0; i < cflt_ncodes; i++)
  { k = i + 1;
    while (k < cflt_ncodes)
    { if (merge (tmp_table + (k<<cflt_bits2), tmp_used  + (k<<cflt_bits2),
                 tmp_table + (i<<cflt_bits2), tmp_used  + (i<<cflt_bits2), &ex)
          && ex==0)
      { merge (tmp_table + (k<<cflt_bits2), tmp_used  + (k<<cflt_bits2),
               tmp_table + (i<<cflt_bits2), tmp_used  + (i<<cflt_bits2), NULL);
        for (m = (k << cflt_bits2) + n2; m < cflt_ncodes << cflt_bits2; m++)
        { tmp_table[m-n2] = tmp_table[m];
          tmp_used[m-n2] = tmp_used[m];
        }
        mrg_cnt += 1;
        cflt_ncodes -= 1;
      }
      else
      { k += 1;
      }
    }
  }

  printf("  Merged %d entries costlessly\n",mrg_cnt);

# if 0
    printf("After costless merges:\n");
    for (i = 0; i < cflt_ncodes; i++)
    { for (j = 0; j < n2; j++)
      { printf(" %d:%08x",
         tmp_used[(i<<cflt_bits2)+j], tmp_table[(i<<cflt_bits2)+j]);
      }
      printf("\n");
    }
    printf("\n");
# endif

  /* Do merges for each code, prioritizing merging lots, then little extra. */

  mrg_cnt = 0;

  for (i = 0; i < cflt_ncodes; i++)
  { 
    for (;;)
    { int bestk = -1;
      int bestx = 1000000;
      int bestu = -1;
  
      for (k = i+1; k < cflt_ncodes; k++)
      { int nu = 0;
        for (j = 0; j < n2; j++)
        { nu += tmp_used [(k << cflt_bits2) + j];
        }
        if (nu < bestu) 
        { break;
        }
        if (merge (tmp_table + (k<<cflt_bits2), tmp_used  + (k<<cflt_bits2),
                 tmp_table + (i<<cflt_bits2), tmp_used  + (i<<cflt_bits2), &ex))
        { if (nu > bestu || nu == bestu && ex < bestx)
          { bestk = k;
            bestu = nu;
            bestx = ex;
          }
        }
      }
  
      if (bestk == -1) goto next_one;
  
      merge (tmp_table + (bestk<<cflt_bits2), tmp_used  + (bestk<<cflt_bits2),
             tmp_table + (i<<cflt_bits2), tmp_used  + (i<<cflt_bits2), NULL);
  
      for (m = (bestk << cflt_bits2) + n2; m < cflt_ncodes << cflt_bits2; m++)
      { tmp_table[m-n2] = tmp_table[m];
        tmp_used[m-n2] = tmp_used[m];
      }
      mrg_cnt += 1;
      cflt_ncodes -= 1;
    }
  next_one: ;
  }
  
  printf("  Merged %d entries\n",mrg_cnt);
  
# if 0
    printf("After merges:\n");
    for (i = 0; i < cflt_ncodes; i++)
    { for (j = 0; j < n2; j++)
      { printf(" %d:%08x",
         tmp_used[(i<<cflt_bits2)+j], tmp_table[(i<<cflt_bits2)+j]);
      }
      printf("\n");
    }
    printf("\n");
# endif

  /* Create the "zero" entry at the end. */

  for (j = 0; j < n2; j++)
  { tmp_table [(cflt_ncodes<<cflt_bits2)+j] = 0;
    tmp_used [(cflt_ncodes<<cflt_bits2)+j] = 0;
  }
  cflt_ncodes += 1;

# if 0
    printf("After all merges and zero entry created:\n");
    for (i = 0; i < cflt_ncodes; i++)
    { for (j = 0; j < n2; j++)
      { printf(" %d:%08x",
         tmp_used[(i<<cflt_bits2)+j], tmp_table[(i<<cflt_bits2)+j]);
      }
      printf("\n");
    }
    printf("\n");
# endif

  cflt_recode_t max = ~(cflt_recode_t)0;
  if (((uint32_t)cflt_ncodes << cflt_bits2) - 1 > max)
  { printf("Too many codes (%d) for recoding table type\n",cflt_ncodes);
    exit(1);
  }

  /* Loop to find a code for each value of the lower mantissa. */

  nz_cnt = 0;

  for (i = 0; i < n1; i++)
  { 
    /* Just use the "zero" entry if this mantissa value isn't used at all. */

    for (j = 0; j < n2; j++)
    { if (cflt_used [ i + (j << cflt_bits) ]) break;
    }

    if (j == n2)
    { cflt_rtable[i] = (cflt_ncodes-1) << cflt_bits2; /* code for all zeros */
      continue;
    }

    /* Look for a code entry, k, that will work with some value, h, 
       to XOR with the exponent part. */

    for (k = 0; ; k++)
    { if (k == cflt_ncodes-1) abort(); /* one should exist before 0 entry */
      for (h = 0; h < n2; h++)
      { int code = (k << cflt_bits2) + h;  /* a possible code to check */
        for (j = 0; j < n2; j++)  /* see if it works for all exponents */
        { iy = i + (j << cflt_bits);
          if (cflt_used[iy]) 
          { ix = code ^ j;
            if (!tmp_used[ix] || tmp_table[ix] != cflt_table[iy])
            { goto next_h;
            }
          }
        }
        cflt_rtable[i] = code;    /* it does work, so we're done */
        if (h != 0) nz_cnt += 1;
        goto next_i;
      next_h: ;
      }
    }
  next_i: ;
  }

  printf("Of %d mantissa values, %d have codes with non-zero lower part\n",
          n1, nz_cnt);

  /* Update things for using the recoded table. */

  cflt_shift2 += cflt_bits;
  cflt_mask2 >>= cflt_bits;
  cflt_size = cflt_ncodes << cflt_bits2;

  free(cflt_table);
  cflt_table = calloc ((size_t) cflt_size, sizeof *cflt_table);
  if (cflt_table == 0) abort();

  for (i = 0; i < cflt_size; i++) cflt_table[i] = tmp_table[i];
}



/* COMPUTE INDIRECT INDEXING TABLE AND CONDENSED VALUE TABLE.  Also returns
   the number of unique entries in the table.  If CFLT_INDIRECT is undefined
   or zero, that's all it does; otherwise it also sets up cflt_itable and
   condenses cflt_table. */

static int cflt_cmp (const void *a, const void *b) 
{ return *(cflt_t*)a > *(cflt_t*)b ? 1 : *(cflt_t*)a < *(cflt_t*)b ? -1 : 0;
}

int cflt_indirect (void)
{
  int i, j, unique;
  cflt_t *sorted_table;
  cflt_t *new_table;
  cflt_t val;

  sorted_table = calloc ((size_t) cflt_size, sizeof *sorted_table);
  if (sorted_table == 0) abort();

  for (i = 0; i < cflt_size; i++) sorted_table[i] = cflt_table[i];

  qsort (sorted_table, cflt_size, sizeof *sorted_table, cflt_cmp);

  unique = 1;
  for (i = 1; i < cflt_size; i++) 
  { if (sorted_table[i] != sorted_table[i-1])
    { sorted_table[unique] = sorted_table[i];
      unique += 1;
    }
  }

# if CFLT_INDIRECT

    if (unique > 0xffff) 
    { printf("Too many unique values (%d) for indirect table\n",unique);
      exit(1);
    }

    new_table = calloc ((size_t) unique, sizeof *cflt_table);
    if (new_table == 0) abort();

    for (j = 0; j < unique; j++) new_table[j] = sorted_table[j];

    for (i = 0; i < cflt_size; i++)
    { val = cflt_table[i];
      for (j = 0; new_table[j] != val; j++)
      { if (j == unique-1) abort();
      }
      cflt_itable[i] = j;
    }

    free(cflt_table);
    cflt_table = new_table;

# endif

  free (sorted_table);
  return unique;
}


/* RETURN THE NUMBER OF TABLE ENTRIES IN USE, AND MANTISSA/EXP VALUES USED.  
   Returns the total number of table entries used, the number of masked 
   mantissa values used, and the number of masked exponent values used.

   Note that the unused table entries, which are all zero, may still
   be used to encode values. */

void cflt_number_used (int *total_used, int *mantissa_used, int *exp_used)
{
  int i, j;

  *total_used = 0;
  for (i = 0; i < cflt_size; i++) 
  { *total_used += cflt_used[i];
  }

  *mantissa_used = 0;
  for (i = 0; i < (1<<cflt_bits); i++)
  { for (j = 0; j < (1<<cflt_bits2); j++)
    { if (cflt_used[(j << cflt_bits) + i])
      { *mantissa_used += 1;
        break;
      }
    }
  }

  *exp_used = 0;
  for (i = 0; i < (1<<cflt_bits2); i++)
  { for (j = 0; j < (1<<cflt_bits); j++)
    { if (cflt_used[(i << cflt_bits) + j])
      { *exp_used += 1;
        break;
      }
    }
  }
}


==> anc/cflt.h <==
/* Compact floating-point encoding, interface and inline functions.
   Written by Radford M. Neal, 2015. */

#include <stdlib.h>
#include <stdint.h>


/* DECLARATIONS. */

#ifndef CFLT_TYPE_PUN
#define CFLT_TYPE_PUN -1      /* -2 = cast double ptr to/from uint64_t ptr
                                 -1 = union with uint64_t, assumed same endian
                                  0 = union with two uint32_t, big endian 
                                  1 = union with two uint32_t, little endian */
#endif

typedef uint32_t cflt_t;      /* 32-bit compact floating-point data type */
typedef uint32_t cflt_recode_t; /* Type for recoding table entry */

extern uint32_t *cflt_table;  /* The lookup table for filling in the low-order
                                 32 bits of the mantissa */

extern int *cflt_used;        /* Flags for whether a table entry has already
                                 been put to use */

extern int cflt_bits;         /* Number of bits of mantissa to look at */
extern int cflt_bits2;        /* Number of bits of exponent to look at */
extern int cflt_size;         /* Size of (uncondensed) value table */
extern unsigned cflt_mask;    /* Mask for bits used to index table */
extern unsigned cflt_mask2;   /* Second mask for bits used to index table */
extern int cflt_shift2;       /* Amount to shift before using mask2 */

extern int cflt_ncodes;       /* Number of codes used in recoding */
extern cflt_recode_t *cflt_rtable; /* Recoding table (NULL if none) */
extern uint16_t *cflt_itable; /* Indirect indexing table (NULL if none) */


/* FUNCTIONS. */

# if CFLT_2_MASKS | CFLT_RECODE
void cflt_start (int,int,int);
# else
void cflt_start (int);
#endif
int cflt_use_value (double);
int cflt_use_parts (uint32_t high, uint32_t low);
void cflt_recode (void);
int cflt_indirect (void);
void cflt_number_used (int *, int *, int *);


/* EXTRACT A COMPRESSED ENCODING.  The cflt_encode function tries to
   encode a double value as a 32-bit unsigned int, returning 1 if
   sucessful, and 0 if not. */

static inline int cflt_encode (double value, cflt_t *encoding)
{ 
  cflt_t e;
  int ix;

# if CFLT_TYPE_PUN == -2
    uint64_t u;
    *(double*)&u = value;
    e = u >> 32;
#   if CFLT_RECODE
      ix = cflt_rtable [e & cflt_mask] ^ ((e >> cflt_shift2) & cflt_mask2);
#   elif CFLT_2_MASKS
      ix = (e & cflt_mask) + ((e >> cflt_shift2) & cflt_mask2);
#   else
      ix = e & cflt_mask;
#   endif
#   if CFLT_INDIRECT
      ix = cflt_itable[ix];
#   endif
    if ((u&0xffffffff) != cflt_table[ix]) return 0;
# elif CFLT_TYPE_PUN == -1
    union { double d; uint64_t v; } u;
    u.d = value;
    e = u.v >> 32;
#   if CFLT_RECODE
      ix = cflt_rtable [e & cflt_mask] ^ ((e >> cflt_shift2) & cflt_mask2);
#   elif CFLT_2_MASKS
      ix = (e & cflt_mask) + ((e >> cflt_shift2) & cflt_mask2);
#   else
      ix = e & cflt_mask;
#   endif
#   if CFLT_INDIRECT
      ix = cflt_itable[ix];
#   endif
    if ((u.v & 0xffffffff) != cflt_table[ix]) return 0;
# else
    union { double d; uint32_t w[2]; } u;
    u.d = value;
    e = u.w[CFLT_TYPE_PUN];
#   if CFLT_RECODE
      ix = cflt_rtable [e & cflt_mask] ^ ((e >> cflt_shift2) & cflt_mask2);
#   elif CFLT_2_MASKS
      ix = (e & cflt_mask) + ((e >> cflt_shift2) & cflt_mask2);
#   else
      ix = e & cflt_mask;
#   endif
#   if CFLT_INDIRECT
      ix = cflt_itable[ix];
#   endif
    if (u.w[1-CFLT_TYPE_PUN] != cflt_table[ix]) return 0;
# endif

  *encoding = e;
  return 1;
}


/* EXPAND A COMPRESSED ENCODING.  The cflt_decode function returns the
   double value decoded from a 32-bit compressed representation of a
   floating-point value. */

static inline double cflt_decode (cflt_t encoding)
{
  int ix;

# if CFLT_RECODE
    ix = cflt_rtable [encoding & cflt_mask] 
          ^ ((encoding >> cflt_shift2) & cflt_mask2);
# elif CFLT_2_MASKS
    ix = (encoding & cflt_mask) + ((encoding >> cflt_shift2) & cflt_mask2);
# else
    ix = encoding & cflt_mask;
# endif

# if CFLT_INDIRECT
    ix = cflt_itable[ix];
# endif

# if CFLT_TYPE_PUN == -2
    uint64_t u;
    u = ((uint64_t)encoding << 32) | cflt_table[ix];
    return *(double*)&u;
# elif CFLT_TYPE_PUN == -1
    union { double d; uint64_t v; } u;
    u.v = ((uint64_t)encoding << 32) | cflt_table[ix];
    return u.d;
# else
    union { double d; uint32_t w[2]; } u;
    u.w[CFLT_TYPE_PUN] = encoding;
    u.w[1-CFLT_TYPE_PUN] = cflt_table[ix];
    return u.d;
# endif
}


==> anc/memtst.c <==
/* Program to use with "top" to check when physical memory is allocated. */

#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <time.h>
#include <unistd.h>
#include <sys/mman.h>

int main (void)
{
  char *space;
  int len;
  char c;
  clock_t start;
  int i, j, k, p, v;
  int pgsize;

  pgsize = getpagesize();
  printf("PAGESIZE: %d\n",pgsize);

  len = 0;
  for (;;)
  { printf("?");
    if (scanf(" %c",&c) !=  1) break;
    if (c == 'a')
    { if (scanf("%d",&i) != 1) goto error;
      start = clock();
      space = malloc(i);
      if (space==0) { printf("malloc of %d failed\n",i); return 1; }
      len = i;
      printf("allocated %d bytes in %.3f seconds\n",i,
               (double)(clock()-start)/CLOCKS_PER_SEC);
    }
    else if (c == 's')
    { if (scanf("%d %d",&i,&j)!=2) goto error;
      if (i < 0 || i >= len || j < i || j >= len) 
      { printf("indexes %d, %d out of range\n",i,j);
      }
      else
      { start = clock();
        for (k = i; k <=j; k++) space[k] = 123;
      }
      printf("stored 123 in %d, %d in %.3f seconds\n",i,j,
             (double)(clock()-start)/CLOCKS_PER_SEC);
    }
    else if (c == 'f')
    { if (scanf("%d %d",&i,&j)!=2) goto error;
      if (i < 0 || i >= len || j < i || j >= len) 
      { printf("indexes %d, %d out of range\n",i,j);
      }
      else
      { v = 0;
        start = clock();
        for (k = i; k <= j; k++) v |= space[k];
        printf("fetched from %d, %d, ors to %d in %.3f seconds\n",i,j,v,
               (double)(clock()-start)/CLOCKS_PER_SEC);
      }
    }
    else if (c == 'd')
    { if (scanf("%d %d",&i,&j)!=2) goto error;
      if (i < 0 || i >= len || j < i || j >= len) 
      { printf("indexes %d, %d out of range\n",i,j);
      }
      else
      { uintptr_t st = (uintptr_t) (space+i);
        uintptr_t en = (uintptr_t) (space+j);
        uintptr_t st2, en2;
        st2 = (st + pgsize-1) & ~(uintptr_t)(pgsize-1);
        en2 = en & ~(uintptr_t)(pgsize-1);
        printf ("range %08lx/%08lx to %08lx/%08lx\n", 
                 (unsigned long)st, (unsigned long)st2, 
                 (unsigned long)en, (unsigned long)en2);
        if (st2 < en2)
        { if (mmap ((void *)st2, (size_t)(en2-st2), PROT_WRITE, 
                     MAP_PRIVATE | MAP_FIXED | MAP_ANONYMOUS, -1, 0)
              == MAP_FAILED)
          { printf("failed\n");
          }
          else
          { printf("succeeded\n");
          }
        }
        else
        { printf("empty\n");
        }
      }
    }
    continue;

  error:
    printf("invalid command\n");
  }

  return 0;
}


==> anc/system-T5140 <==
Sun SPARC Enterprise T5140 server

2 x Sun UltraSPARC T2 Plus processors, 1.2 GHz.  (launched 2008)
Each processor with 8 cores (each with 8 threads, for 64 threads total)

16 GBytes RAM, DDR2 667MHz
16KB L1 instruction cache and 8KB L1 data cache per core
4 MB L2 Cache per processor (64 byte lines)

Solaris 11.2, Oracle Solaris Studio 12.4

https://blogs.oracle.com/timc/entry/comparing_the_ultrasparc_t2_plus


==> anc/system-cubox <==
Cubox i.MX6 system with Quad ARM Cortex-A9 processor, four cores, at 1 GHz.
1 MB L2 cache, 32 KB L1 I and D caches.
2 GBytes of 64-bit DDR3 memory, 1066 MHz.

Debian Linux, "trusty", kernel 3.14.14, gcc 4.8.2.


==> anc/system-dell <==
Dell Precision T7500 workstation.

Intel Xeon X5680 Six-core processor, 3.33 GHz. (launched 2010)

24 GBytes DDR3, 1333 MHz.

12 MB L3 cache, 6 x 256 KB L2 cache, 6 x 32 KB I and D cache.

Ubuntu 12.04.5, gcc 4.8.1.


==> anc/system-gateway <==
Gateway SX2185 desktop system 
AMD E1-2500 dual core processor, 1.4 GHz.  (launched 2013)
L1 Cache 32KB I & D per core, L2 Cache 512 KByte per core
4 GBytes RAM, DDR3L-1333MHz
Ubuntu 14.04.1 (64 bit)
gcc 4.8.2


==> anc/system-macbookpro <==
Macbook Pro 3,1, mid/late 2007.

Intel Core 2 Duo (T7700) 2.4 GHz. (launched 2007)

4 GBytes DDR2 memory, 667 MHz.

4 MBytes L2 cache (shared?), 32 KB L1 instruction and data caches per core.

Mac OS X 10.10.2, clang 600.0.56.



==> anc/system-macmini <==
macmini 3,1 early 2009
Intel Core 2 Duo (P7350), 2 GHz.  (launched 2008)
2 GBytes DDR3 memory, 1066 MHz.
Cache:  3 MBytes L2, 2 x 32 MBytes L1 I and D caches.
OS X 10.10.2, clang 600.0.56.


==> anc/time-script <==
cflt1-time f 3000000 100 7 NA 4.0 3.3

cflt2-time f 3000000 100 12 4 2 \
  NA 3.-6 3.-5 4.-3 6.0 5.1 3.3 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 
cflt2-time f 3000000 100 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 
cflt2-time f 3000000 100 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt2-time f 3000000 100 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt2-time v 3000000 100 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 
cflt2-time v 3000000 100 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt2-time v 3000000 100 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3

cflt3-time f 3000000 100 12 4 2 \
  NA 3.-6 3.-5 4.-3 6.0 5.1 3.3 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 
cflt3-time f 3000000 100 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 
cflt3-time f 3000000 100 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt3-time f 3000000 100 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt3-time v 3000000 100 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 
cflt3-time v 3000000 100 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt3-time v 3000000 100 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3


==> anc/time-script.out-T5140 <==

Index is low 7 bits

Using NA
Using numbers of the form dddd.
Using numbers of the form ddd.ddd

Used 126 table entries out of 128
There are 126 unique values for the low part of the mantissa
Bytes of memory required for table: 512

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.190/4.186 seconds

Compressed:           5.790/5.797 seconds

Decimal float:        17.520/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.702 seconds

Compressed sum:           -175977.09, 5.860/5.859 seconds

Decimal float sum:        -175977.09, 18.410/18.412 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.950/4.958 seconds

Compressed:           12.490/12.483 seconds

Decimal float:        18.790/18.798 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.950 seconds

Compressed:           15.660/15.664 seconds

Decimal float:        34.200/34.188 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.580/13.588 seconds

Compressed:           24.080/24.082 seconds

Decimal float:        53.380/53.379 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for table: 262144

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.180/4.186 seconds

Compressed:           11.200/11.195 seconds

Decimal float:        17.520/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.702 seconds

Compressed sum:           -175977.09, 10.470/10.468 seconds

Decimal float sum:        -175977.09, 18.470/18.476 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.990/4.990 seconds

Compressed:           15.080/15.070 seconds

Decimal float:        18.790/18.798 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.950 seconds

Compressed:           26.790/26.784 seconds

Decimal float:        34.180/34.189 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.600/13.588 seconds

Compressed:           40.380/40.390 seconds

Decimal float:        53.370/53.370 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.210/4.211 seconds

Compressed:           9.170/9.162 seconds

Decimal float:        17.510/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.701 seconds

Compressed sum:           -175977.09, 8.880/8.888 seconds

Decimal float sum:        -175977.09, 18.470/18.476 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.000/4.991 seconds

Compressed:           13.020/13.025 seconds

Decimal float:        18.790/18.799 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.950 seconds

Compressed:           22.560/22.555 seconds

Decimal float:        34.190/34.192 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.590/13.589 seconds

Compressed:           34.010/34.018 seconds

Decimal float:        53.380/53.379 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.190/4.186 seconds

Compressed:           11.390/11.394 seconds

Decimal float:        17.530/17.524 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.702 seconds

Compressed sum:           -175977.09, 10.620/10.619 seconds

Decimal float sum:        -175977.09, 18.470/18.475 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.990/4.990 seconds

Compressed:           15.260/15.254 seconds

Decimal float:        18.790/18.799 seconds


ADDING TWO ARRAYS

Uncompressed:         8.940/8.950 seconds

Compressed:           27.200/27.199 seconds

Decimal float:        34.200/34.199 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.590/13.588 seconds

Compressed:           40.990/40.998 seconds

Decimal float:        53.380/53.381 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.190/4.186 seconds

Compressed:           12.080/12.088 seconds

Decimal float:        17.520/17.523 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.710/4.702 seconds

Compressed sum:           -175977.09, 11.150/11.151 seconds

Decimal float sum:        -175977.09, 18.470/18.476 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.990/4.990 seconds

Compressed:           15.950/15.943 seconds

Decimal float:        18.800/18.800 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.954 seconds

Compressed:           28.680/28.684 seconds

Decimal float:        34.210/34.205 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.590/13.594 seconds

Compressed:           43.160/43.163 seconds

Decimal float:        53.380/53.380 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.190/4.186 seconds

Compressed:           10.710/10.707 seconds

Decimal float:        17.520/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 4.700/4.702 seconds

Compressed sum:           -1972609.23, 10.090/10.091 seconds

Decimal float sum:        -1972609.23, 18.470/18.476 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.990/4.990 seconds

Compressed:           14.570/14.570 seconds

Decimal float:        18.790/18.798 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.953 seconds

Compressed:           25.780/25.778 seconds

Decimal float:        34.190/34.189 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.590/13.588 seconds

Compressed:           38.840/38.855 seconds

Decimal float:        53.380/53.380 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.200/4.185 seconds

Compressed:           11.890/11.896 seconds

Decimal float:        17.520/17.524 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 4.700/4.701 seconds

Compressed sum:           -1972609.23, 11.000/11.000 seconds

Decimal float sum:        -1972609.23, 18.480/18.476 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.990/4.991 seconds

Compressed:           15.750/15.753 seconds

Decimal float:        18.800/18.799 seconds


ADDING TWO ARRAYS

Uncompressed:         8.940/8.950 seconds

Compressed:           28.220/28.225 seconds

Decimal float:        34.200/34.200 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.590/13.589 seconds

Compressed:           42.530/42.524 seconds

Decimal float:        53.380/53.379 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.190/4.185 seconds

Compressed:           12.280/12.286 seconds

Decimal float:        17.510/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 4.700/4.701 seconds

Compressed sum:           -1972609.23, 11.260/11.270 seconds

Decimal float sum:        -1972609.23, 18.480/18.476 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.990/4.990 seconds

Compressed:           16.150/16.142 seconds

Decimal float:        18.810/18.811 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.950 seconds

Compressed:           29.000/28.991 seconds

Decimal float:        34.180/34.189 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.590/13.589 seconds

Compressed:           43.650/43.658 seconds

Decimal float:        53.370/53.368 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for tables: 131072 + 20532 = 151604

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.180/4.185 seconds

Compressed:           24.020/24.014 seconds

Decimal float:        17.510/17.510 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.701 seconds

Compressed sum:           -175977.09, 23.520/23.517 seconds

Decimal float sum:        -175977.09, 18.410/18.411 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.950/4.958 seconds

Compressed:           16.640/16.638 seconds

Decimal float:        18.740/18.738 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.955 seconds

Compressed:           28.860/28.856 seconds

Decimal float:        34.250/34.260 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.660/13.652 seconds

Compressed:           43.370/43.376 seconds

Decimal float:        53.250/53.245 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.180/4.186 seconds

Compressed:           21.210/21.213 seconds

Decimal float:        17.510/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.702 seconds

Compressed sum:           -175977.09, 20.710/20.705 seconds

Decimal float sum:        -175977.09, 18.420/18.421 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.960/4.961 seconds

Compressed:           13.570/13.566 seconds

Decimal float:        18.740/18.738 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.955 seconds

Compressed:           22.830/22.837 seconds

Decimal float:        34.250/34.248 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.640/13.651 seconds

Compressed:           34.170/34.168 seconds

Decimal float:        53.240/53.245 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.200/4.187 seconds

Compressed:           24.160/24.166 seconds

Decimal float:        17.500/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.701 seconds

Compressed sum:           -175977.09, 23.650/23.642 seconds

Decimal float sum:        -175977.09, 18.410/18.421 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.960/4.958 seconds

Compressed:           16.810/16.803 seconds

Decimal float:        18.730/18.738 seconds


ADDING TWO ARRAYS

Uncompressed:         8.960/8.955 seconds

Compressed:           29.180/29.179 seconds

Decimal float:        34.240/34.249 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.690/13.680 seconds

Compressed:           43.850/43.852 seconds

Decimal float:        53.240/53.245 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.190/4.185 seconds

Compressed:           25.190/25.190 seconds

Decimal float:        17.500/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 4.700/4.701 seconds

Compressed sum:           -175977.09, 24.670/24.667 seconds

Decimal float sum:        -175977.09, 18.420/18.420 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.960/4.958 seconds

Compressed:           17.910/17.917 seconds

Decimal float:        18.750/18.738 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.955 seconds

Compressed:           31.350/31.351 seconds

Decimal float:        34.250/34.259 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.650/13.651 seconds

Compressed:           47.170/47.169 seconds

Decimal float:        53.240/53.244 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.180/4.185 seconds

Compressed:           23.670/23.659 seconds

Decimal float:        17.510/17.512 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 4.700/4.702 seconds

Compressed sum:           -1972609.23, 23.130/23.130 seconds

Decimal float sum:        -1972609.23, 18.410/18.411 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.960/4.958 seconds

Compressed:           16.210/16.215 seconds

Decimal float:        18.750/18.738 seconds


ADDING TWO ARRAYS

Uncompressed:         8.980/8.985 seconds

Compressed:           28.060/28.055 seconds

Decimal float:        34.240/34.249 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.660/13.651 seconds

Compressed:           42.110/42.122 seconds

Decimal float:        53.260/53.255 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.180/4.187 seconds

Compressed:           26.180/26.181 seconds

Decimal float:        17.510/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 4.700/4.701 seconds

Compressed sum:           -1972609.23, 25.670/25.665 seconds

Decimal float sum:        -1972609.23, 18.410/18.412 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.950/4.959 seconds

Compressed:           18.950/18.952 seconds

Decimal float:        18.730/18.738 seconds


ADDING TWO ARRAYS

Uncompressed:         8.960/8.955 seconds

Compressed:           33.550/33.545 seconds

Decimal float:        34.260/34.260 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.660/13.652 seconds

Compressed:           50.460/50.460 seconds

Decimal float:        53.250/53.254 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         4.180/4.185 seconds

Compressed:           26.680/26.670 seconds

Decimal float:        17.510/17.511 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 4.700/4.701 seconds

Compressed sum:           -1972609.23, 26.110/26.097 seconds

Decimal float sum:        -1972609.23, 18.400/18.412 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         4.960/4.958 seconds

Compressed:           19.470/19.471 seconds

Decimal float:        18.750/18.738 seconds


ADDING TWO ARRAYS

Uncompressed:         8.950/8.955 seconds

Compressed:           34.560/34.548 seconds

Decimal float:        34.240/34.250 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         13.660/13.652 seconds

Compressed:           51.950/51.960 seconds

Decimal float:        53.240/53.250 seconds



==> anc/time-script.out-cubox <==

Index is low 7 bits

Using NA
Using numbers of the form dddd.
Using numbers of the form ddd.ddd

Used 126 table entries out of 128
There are 126 unique values for the low part of the mantissa
Bytes of memory required for table: 512

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.068/5.068 seconds

Compressed:           6.578/6.579 seconds

Decimal float:        7.399/7.400 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.969/1.969 seconds

Compressed sum:           -175977.09, 2.384/2.384 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.072/5.072 seconds

Compressed:           6.624/6.625 seconds

Decimal float:        8.453/8.454 seconds


ADDING TWO ARRAYS

Uncompressed:         7.720/7.721 seconds

Compressed:           7.396/7.397 seconds

Decimal float:        14.409/14.410 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         10.038/10.039 seconds

Compressed:           11.224/11.225 seconds

Decimal float:        21.532/21.534 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for table: 262144

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.067/5.068 seconds

Compressed:           7.722/7.723 seconds

Decimal float:        7.402/7.403 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.969/1.969 seconds

Compressed sum:           -175977.09, 5.647/5.648 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.070/5.071 seconds

Compressed:           8.611/8.612 seconds

Decimal float:        8.457/8.458 seconds


ADDING TWO ARRAYS

Uncompressed:         7.648/7.649 seconds

Compressed:           13.710/13.712 seconds

Decimal float:        14.407/14.409 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.977/9.978 seconds

Compressed:           19.355/19.357 seconds

Decimal float:        21.531/21.534 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.071/5.071 seconds

Compressed:           6.831/6.832 seconds

Decimal float:        7.396/7.397 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.970/1.970 seconds

Compressed sum:           -175977.09, 3.673/3.674 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.072/5.073 seconds

Compressed:           7.405/7.405 seconds

Decimal float:        8.452/8.453 seconds


ADDING TWO ARRAYS

Uncompressed:         7.686/7.687 seconds

Compressed:           10.864/10.865 seconds

Decimal float:        14.410/14.411 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.948/9.949 seconds

Compressed:           15.293/15.294 seconds

Decimal float:        21.534/21.537 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.066/5.067 seconds

Compressed:           7.577/7.578 seconds

Decimal float:        7.392/7.393 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.969/1.969 seconds

Compressed sum:           -175977.09, 4.993/4.993 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.069/5.069 seconds

Compressed:           8.448/8.449 seconds

Decimal float:        8.452/8.453 seconds


ADDING TWO ARRAYS

Uncompressed:         8.404/8.405 seconds

Compressed:           13.349/13.351 seconds

Decimal float:        14.426/14.428 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         10.311/10.312 seconds

Compressed:           18.607/18.608 seconds

Decimal float:        21.550/21.552 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.069/5.069 seconds

Compressed:           9.600/9.601 seconds

Decimal float:        7.400/7.401 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.968/1.969 seconds

Compressed sum:           -175977.09, 7.346/7.346 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.071/5.072 seconds

Compressed:           11.089/11.091 seconds

Decimal float:        8.456/8.457 seconds


ADDING TWO ARRAYS

Uncompressed:         7.554/7.555 seconds

Compressed:           17.550/17.552 seconds

Decimal float:        14.404/14.406 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.259/9.259 seconds

Compressed:           24.934/24.937 seconds

Decimal float:        21.538/21.540 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.060/5.061 seconds

Compressed:           7.104/7.105 seconds

Decimal float:        7.397/7.398 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 1.969/1.970 seconds

Compressed sum:           -1972609.23, 4.068/4.068 seconds

Decimal float sum:        -1972609.23, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.062/5.063 seconds

Compressed:           7.812/7.813 seconds

Decimal float:        8.454/8.455 seconds


ADDING TWO ARRAYS

Uncompressed:         7.700/7.700 seconds

Compressed:           11.836/11.837 seconds

Decimal float:        14.417/14.419 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         10.454/10.455 seconds

Compressed:           16.537/16.539 seconds

Decimal float:        21.552/21.555 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.070/5.070 seconds

Compressed:           8.727/8.728 seconds

Decimal float:        7.402/7.403 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 1.969/1.969 seconds

Compressed sum:           -1972609.23, 6.357/6.358 seconds

Decimal float sum:        -1972609.23, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.073/5.073 seconds

Compressed:           9.817/9.818 seconds

Decimal float:        8.457/8.458 seconds


ADDING TWO ARRAYS

Uncompressed:         7.679/7.680 seconds

Compressed:           15.516/15.517 seconds

Decimal float:        14.409/14.410 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.980/9.981 seconds

Compressed:           21.856/21.858 seconds

Decimal float:        21.539/21.541 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.056/5.057 seconds

Compressed:           12.164/12.166 seconds

Decimal float:        7.396/7.397 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 1.968/1.968 seconds

Compressed sum:           -1972609.23, 8.992/8.993 seconds

Decimal float sum:        -1972609.23, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.059/5.059 seconds

Compressed:           14.301/14.303 seconds

Decimal float:        8.455/8.456 seconds


ADDING TWO ARRAYS

Uncompressed:         7.670/7.671 seconds

Compressed:           22.159/22.162 seconds

Decimal float:        14.408/14.409 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.909/9.910 seconds

Compressed:           31.314/31.317 seconds

Decimal float:        21.533/21.535 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for tables: 131072 + 20532 = 151604

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.065/5.066 seconds

Compressed:           7.629/7.630 seconds

Decimal float:        7.396/7.396 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.968/1.969 seconds

Compressed sum:           -175977.09, 5.410/5.411 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.069/5.070 seconds

Compressed:           7.938/7.939 seconds

Decimal float:        8.454/8.455 seconds


ADDING TWO ARRAYS

Uncompressed:         7.660/7.661 seconds

Compressed:           13.669/13.670 seconds

Decimal float:        14.398/14.399 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.966/9.967 seconds

Compressed:           25.447/25.450 seconds

Decimal float:        21.536/21.539 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.064/5.065 seconds

Compressed:           7.025/7.025 seconds

Decimal float:        7.393/7.394 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.970/1.970 seconds

Compressed sum:           -175977.09, 4.362/4.363 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.067/5.068 seconds

Compressed:           7.162/7.163 seconds

Decimal float:        8.451/8.452 seconds


ADDING TWO ARRAYS

Uncompressed:         7.916/7.917 seconds

Compressed:           11.171/11.172 seconds

Decimal float:        14.406/14.408 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         10.481/10.482 seconds

Compressed:           21.077/21.079 seconds

Decimal float:        21.575/21.577 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.067/5.068 seconds

Compressed:           7.879/7.880 seconds

Decimal float:        7.392/7.393 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.969/1.970 seconds

Compressed sum:           -175977.09, 5.906/5.907 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.070/5.071 seconds

Compressed:           8.269/8.270 seconds

Decimal float:        8.451/8.452 seconds


ADDING TWO ARRAYS

Uncompressed:         8.076/8.077 seconds

Compressed:           14.590/14.592 seconds

Decimal float:        14.409/14.410 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         10.530/10.531 seconds

Compressed:           26.950/26.953 seconds

Decimal float:        21.575/21.577 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.066/5.066 seconds

Compressed:           10.805/10.806 seconds

Decimal float:        7.397/7.397 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 1.969/1.970 seconds

Compressed sum:           -175977.09, 10.839/10.840 seconds

Decimal float sum:        -175977.09, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.069/5.069 seconds

Compressed:           11.371/11.373 seconds

Decimal float:        8.452/8.453 seconds


ADDING TWO ARRAYS

Uncompressed:         7.670/7.671 seconds

Compressed:           22.242/22.245 seconds

Decimal float:        14.400/14.402 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         10.012/10.013 seconds

Compressed:           40.300/40.304 seconds

Decimal float:        21.537/21.539 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.067/5.068 seconds

Compressed:           7.333/7.334 seconds

Decimal float:        7.403/7.404 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 1.969/1.970 seconds

Compressed sum:           -1972609.23, 4.803/4.803 seconds

Decimal float sum:        -1972609.23, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.070/5.071 seconds

Compressed:           7.537/7.538 seconds

Decimal float:        8.456/8.457 seconds


ADDING TWO ARRAYS

Uncompressed:         7.520/7.521 seconds

Compressed:           12.528/12.529 seconds

Decimal float:        14.400/14.402 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.833/9.835 seconds

Compressed:           22.929/22.931 seconds

Decimal float:        21.537/21.539 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.070/5.070 seconds

Compressed:           9.625/9.626 seconds

Decimal float:        7.397/7.397 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 1.967/1.967 seconds

Compressed sum:           -1972609.23, 9.362/9.362 seconds

Decimal float sum:        -1972609.23, 6.758/6.758 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.071/5.071 seconds

Compressed:           10.212/10.213 seconds

Decimal float:        8.453/8.454 seconds


ADDING TWO ARRAYS

Uncompressed:         7.680/7.681 seconds

Compressed:           19.049/19.051 seconds

Decimal float:        14.396/14.398 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.721/9.722 seconds

Compressed:           36.725/36.729 seconds

Decimal float:        21.539/21.541 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         5.057/5.058 seconds

Compressed:           13.422/13.424 seconds

Decimal float:        7.400/7.401 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 1.970/1.970 seconds

Compressed sum:           -1972609.23, 13.758/13.759 seconds

Decimal float sum:        -1972609.23, 6.758/6.759 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         5.058/5.059 seconds

Compressed:           13.995/13.997 seconds

Decimal float:        8.456/8.457 seconds


ADDING TWO ARRAYS

Uncompressed:         7.671/7.671 seconds

Compressed:           27.315/27.317 seconds

Decimal float:        14.401/14.403 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         9.917/9.919 seconds

Compressed:           50.187/50.192 seconds

Decimal float:        21.538/21.541 seconds



==> anc/time-script.out-dell <==

Index is low 7 bits

Using NA
Using numbers of the form dddd.
Using numbers of the form ddd.ddd

Used 126 table entries out of 128
There are 126 unique values for the low part of the mantissa
Bytes of memory required for table: 512

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.490/0.498 seconds

Compressed:           0.420/0.431 seconds

Decimal float:        2.250/2.262 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.300/0.305 seconds

Compressed sum:           -175977.09, 0.390/0.391 seconds

Decimal float sum:        -175977.09, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.480/0.473 seconds

Compressed:           0.480/0.487 seconds

Decimal float:        2.710/2.716 seconds


ADDING TWO ARRAYS

Uncompressed:         0.660/0.657 seconds

Compressed:           0.720/0.729 seconds

Decimal float:        3.970/3.985 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.873 seconds

Compressed:           1.220/1.227 seconds

Decimal float:        6.860/6.883 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for table: 262144

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.490/0.498 seconds

Compressed:           0.580/0.579 seconds

Decimal float:        2.260/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.310/0.306 seconds

Compressed sum:           -175977.09, 0.570/0.577 seconds

Decimal float sum:        -175977.09, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.473 seconds

Compressed:           0.690/0.697 seconds

Decimal float:        2.700/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.656 seconds

Compressed:           1.090/1.100 seconds

Decimal float:        3.970/3.985 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.870 seconds

Compressed:           1.720/1.727 seconds

Decimal float:        6.860/6.881 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.499 seconds

Compressed:           0.550/0.549 seconds

Decimal float:        2.260/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.300/0.305 seconds

Compressed sum:           -175977.09, 0.560/0.562 seconds

Decimal float sum:        -175977.09, 2.350/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.472 seconds

Compressed:           0.660/0.662 seconds

Decimal float:        2.710/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.658 seconds

Compressed:           1.040/1.051 seconds

Decimal float:        3.970/3.985 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.871 seconds

Compressed:           1.650/1.662 seconds

Decimal float:        6.860/6.882 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.500 seconds

Compressed:           0.590/0.593 seconds

Decimal float:        2.250/2.262 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.300/0.305 seconds

Compressed sum:           -175977.09, 0.590/0.589 seconds

Decimal float sum:        -175977.09, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.473 seconds

Compressed:           0.720/0.715 seconds

Decimal float:        2.710/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.660/0.659 seconds

Compressed:           1.130/1.129 seconds

Decimal float:        3.980/3.985 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.873 seconds

Compressed:           1.770/1.771 seconds

Decimal float:        6.860/6.882 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.510/0.497 seconds

Compressed:           0.800/0.810 seconds

Decimal float:        2.250/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.300/0.305 seconds

Compressed sum:           -175977.09, 0.750/0.754 seconds

Decimal float sum:        -175977.09, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.480/0.472 seconds

Compressed:           0.950/0.959 seconds

Decimal float:        2.700/2.716 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.656 seconds

Compressed:           1.470/1.475 seconds

Decimal float:        3.980/3.986 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.872 seconds

Compressed:           2.310/2.318 seconds

Decimal float:        6.860/6.882 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.499 seconds

Compressed:           0.560/0.565 seconds

Decimal float:        2.250/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.310/0.305 seconds

Compressed sum:           -1972609.23, 0.560/0.569 seconds

Decimal float sum:        -1972609.23, 2.340/2.349 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.472 seconds

Compressed:           0.680/0.682 seconds

Decimal float:        2.710/2.718 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.658 seconds

Compressed:           1.070/1.076 seconds

Decimal float:        3.970/3.986 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.873 seconds

Compressed:           1.690/1.692 seconds

Decimal float:        6.860/6.884 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.490/0.491 seconds

Compressed:           0.630/0.639 seconds

Decimal float:        2.250/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.300/0.305 seconds

Compressed sum:           -1972609.23, 0.620/0.618 seconds

Decimal float sum:        -1972609.23, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.465 seconds

Compressed:           0.760/0.769 seconds

Decimal float:        2.710/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.640/0.645 seconds

Compressed:           1.210/1.212 seconds

Decimal float:        3.970/3.985 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.860/0.859 seconds

Compressed:           1.890/1.891 seconds

Decimal float:        6.860/6.880 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.497 seconds

Compressed:           0.950/0.949 seconds

Decimal float:        2.260/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.310/0.305 seconds

Compressed sum:           -1972609.23, 0.880/0.887 seconds

Decimal float sum:        -1972609.23, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.470 seconds

Compressed:           1.090/1.099 seconds

Decimal float:        2.700/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.660/0.655 seconds

Compressed:           1.700/1.709 seconds

Decimal float:        3.970/3.985 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.869 seconds

Compressed:           2.640/2.654 seconds

Decimal float:        6.860/6.881 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for tables: 131072 + 20532 = 151604

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.497 seconds

Compressed:           0.610/0.612 seconds

Decimal float:        2.260/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.310/0.305 seconds

Compressed sum:           -175977.09, 0.610/0.617 seconds

Decimal float sum:        -175977.09, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.469 seconds

Compressed:           0.750/0.746 seconds

Decimal float:        2.710/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.660/0.655 seconds

Compressed:           1.200/1.203 seconds

Decimal float:        3.980/3.984 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.860/0.868 seconds

Compressed:           1.890/1.903 seconds

Decimal float:        6.860/6.881 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.498 seconds

Compressed:           0.570/0.573 seconds

Decimal float:        2.260/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.310/0.305 seconds

Compressed sum:           -175977.09, 0.600/0.603 seconds

Decimal float sum:        -175977.09, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.471 seconds

Compressed:           0.710/0.708 seconds

Decimal float:        2.710/2.716 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.655 seconds

Compressed:           1.150/1.151 seconds

Decimal float:        3.970/3.986 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.860/0.868 seconds

Compressed:           1.830/1.834 seconds

Decimal float:        6.860/6.882 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.498 seconds

Compressed:           0.620/0.624 seconds

Decimal float:        2.260/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.310/0.305 seconds

Compressed sum:           -175977.09, 0.620/0.624 seconds

Decimal float sum:        -175977.09, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.471 seconds

Compressed:           0.760/0.758 seconds

Decimal float:        2.710/2.716 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.657 seconds

Compressed:           1.220/1.224 seconds

Decimal float:        3.970/3.986 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.860/0.871 seconds

Compressed:           1.920/1.928 seconds

Decimal float:        6.870/6.883 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.490/0.498 seconds

Compressed:           0.760/0.766 seconds

Decimal float:        2.260/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.310/0.305 seconds

Compressed sum:           -175977.09, 0.710/0.711 seconds

Decimal float sum:        -175977.09, 2.340/2.349 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.471 seconds

Compressed:           0.900/0.904 seconds

Decimal float:        2.710/2.717 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.657 seconds

Compressed:           1.430/1.435 seconds

Decimal float:        3.980/3.986 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.860/0.866 seconds

Compressed:           2.210/2.222 seconds

Decimal float:        6.860/6.885 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.490/0.489 seconds

Compressed:           0.580/0.580 seconds

Decimal float:        2.250/2.262 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.300/0.305 seconds

Compressed sum:           -1972609.23, 0.600/0.605 seconds

Decimal float sum:        -1972609.23, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.463 seconds

Compressed:           0.710/0.715 seconds

Decimal float:        2.700/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.640/0.644 seconds

Compressed:           1.160/1.160 seconds

Decimal float:        3.970/3.985 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.850/0.856 seconds

Compressed:           1.830/1.844 seconds

Decimal float:        6.860/6.881 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.498 seconds

Compressed:           0.710/0.710 seconds

Decimal float:        2.250/2.262 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.300/0.305 seconds

Compressed sum:           -1972609.23, 0.680/0.686 seconds

Decimal float sum:        -1972609.23, 2.340/2.348 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.471 seconds

Compressed:           0.840/0.848 seconds

Decimal float:        2.700/2.715 seconds


ADDING TWO ARRAYS

Uncompressed:         0.650/0.656 seconds

Compressed:           1.360/1.374 seconds

Decimal float:        3.970/3.984 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.870 seconds

Compressed:           2.130/2.141 seconds

Decimal float:        6.850/6.881 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         0.500/0.500 seconds

Compressed:           1.010/1.012 seconds

Decimal float:        2.250/2.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.300/0.305 seconds

Compressed sum:           -1972609.23, 0.920/0.921 seconds

Decimal float sum:        -1972609.23, 2.340/2.349 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         0.470/0.473 seconds

Compressed:           1.150/1.155 seconds

Decimal float:        2.710/2.716 seconds


ADDING TWO ARRAYS

Uncompressed:         0.660/0.654 seconds

Compressed:           1.860/1.869 seconds

Decimal float:        3.980/3.986 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         0.870/0.872 seconds

Compressed:           2.860/2.870 seconds

Decimal float:        6.860/6.883 seconds



==> anc/time-script.out-gateway <==

Index is low 7 bits

Using NA
Using numbers of the form dddd.
Using numbers of the form ddd.ddd

Used 126 table entries out of 128
There are 126 unique values for the low part of the mantissa
Bytes of memory required for table: 512

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.850/1.859 seconds

Compressed:           1.180/1.183 seconds

Decimal float:        7.243/7.266 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.711/0.713 seconds

Compressed sum:           -175977.09, 1.518/1.522 seconds

Decimal float sum:        -175977.09, 9.057/9.082 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.692/1.699 seconds

Compressed:           1.490/1.494 seconds

Decimal float:        11.034/11.068 seconds


ADDING TWO ARRAYS

Uncompressed:         2.278/2.287 seconds

Compressed:           2.541/2.547 seconds

Decimal float:        14.491/14.535 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.612/2.618 seconds

Compressed:           4.359/4.369 seconds

Decimal float:        26.522/26.605 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for table: 262144

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.856/1.862 seconds

Compressed:           2.135/2.140 seconds

Decimal float:        7.240/7.263 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.710/0.711 seconds

Compressed sum:           -175977.09, 2.363/2.368 seconds

Decimal float sum:        -175977.09, 9.050/9.075 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.699/1.706 seconds

Compressed:           2.415/2.421 seconds

Decimal float:        11.032/11.065 seconds


ADDING TWO ARRAYS

Uncompressed:         2.296/2.305 seconds

Compressed:           4.818/4.829 seconds

Decimal float:        14.489/14.533 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.622/2.628 seconds

Compressed:           7.038/7.054 seconds

Decimal float:        26.588/26.667 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.860/1.867 seconds

Compressed:           1.705/1.709 seconds

Decimal float:        7.246/7.269 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.709/0.711 seconds

Compressed sum:           -175977.09, 1.988/1.992 seconds

Decimal float sum:        -175977.09, 9.057/9.081 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.699/1.705 seconds

Compressed:           2.040/2.045 seconds

Decimal float:        11.032/11.065 seconds


ADDING TWO ARRAYS

Uncompressed:         2.291/2.300 seconds

Compressed:           3.949/3.958 seconds

Decimal float:        14.490/14.533 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.614/2.619 seconds

Compressed:           5.858/5.872 seconds

Decimal float:        26.581/26.660 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.870/1.877 seconds

Compressed:           2.243/2.251 seconds

Decimal float:        7.237/7.261 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.712/0.713 seconds

Compressed sum:           -175977.09, 2.503/2.509 seconds

Decimal float sum:        -175977.09, 9.055/9.079 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.712/1.718 seconds

Compressed:           2.520/2.527 seconds

Decimal float:        11.031/11.064 seconds


ADDING TWO ARRAYS

Uncompressed:         2.299/2.308 seconds

Compressed:           5.056/5.068 seconds

Decimal float:        14.490/14.533 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.636/2.642 seconds

Compressed:           7.380/7.396 seconds

Decimal float:        26.583/26.662 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.859/1.864 seconds

Compressed:           2.557/2.563 seconds

Decimal float:        7.239/7.261 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.710/0.711 seconds

Compressed sum:           -175977.09, 2.971/2.977 seconds

Decimal float sum:        -175977.09, 9.054/9.079 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.700/1.707 seconds

Compressed:           2.787/2.794 seconds

Decimal float:        11.032/11.066 seconds


ADDING TWO ARRAYS

Uncompressed:         2.294/2.302 seconds

Compressed:           5.740/5.754 seconds

Decimal float:        14.477/14.521 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.620/2.626 seconds

Compressed:           8.299/8.317 seconds

Decimal float:        26.586/26.666 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.876/1.882 seconds

Compressed:           1.923/1.927 seconds

Decimal float:        7.238/7.261 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.712/0.714 seconds

Compressed sum:           -1972609.23, 2.130/2.134 seconds

Decimal float sum:        -1972609.23, 9.044/9.068 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.714/1.721 seconds

Compressed:           2.243/2.248 seconds

Decimal float:        11.031/11.065 seconds


ADDING TWO ARRAYS

Uncompressed:         2.294/2.302 seconds

Compressed:           4.374/4.384 seconds

Decimal float:        14.479/14.522 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.620/2.627 seconds

Compressed:           6.467/6.483 seconds

Decimal float:        26.580/26.660 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.853/1.859 seconds

Compressed:           2.434/2.440 seconds

Decimal float:        7.234/7.257 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.710/0.712 seconds

Compressed sum:           -1972609.23, 2.735/2.740 seconds

Decimal float sum:        -1972609.23, 9.060/9.085 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.699/1.706 seconds

Compressed:           2.662/2.669 seconds

Decimal float:        11.038/11.072 seconds


ADDING TWO ARRAYS

Uncompressed:         2.289/2.298 seconds

Compressed:           5.462/5.475 seconds

Decimal float:        14.477/14.520 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.613/2.619 seconds

Compressed:           7.869/7.887 seconds

Decimal float:        26.523/26.603 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.869/1.875 seconds

Compressed:           3.262/3.269 seconds

Decimal float:        7.232/7.254 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.710/0.711 seconds

Compressed sum:           -1972609.23, 3.251/3.259 seconds

Decimal float sum:        -1972609.23, 9.053/9.077 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.706/1.713 seconds

Compressed:           3.515/3.523 seconds

Decimal float:        11.033/11.070 seconds


ADDING TWO ARRAYS

Uncompressed:         2.294/2.303 seconds

Compressed:           6.756/6.771 seconds

Decimal float:        14.477/14.520 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.615/2.621 seconds

Compressed:           9.588/9.610 seconds

Decimal float:        26.578/26.657 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for tables: 131072 + 20532 = 151604

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.855/1.861 seconds

Compressed:           2.343/2.349 seconds

Decimal float:        7.219/7.242 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.711/0.712 seconds

Compressed sum:           -175977.09, 2.592/2.597 seconds

Decimal float sum:        -175977.09, 9.052/9.077 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.694/1.701 seconds

Compressed:           2.708/2.714 seconds

Decimal float:        11.044/11.078 seconds


ADDING TWO ARRAYS

Uncompressed:         2.285/2.294 seconds

Compressed:           5.267/5.279 seconds

Decimal float:        14.469/14.513 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.623/2.629 seconds

Compressed:           7.798/7.816 seconds

Decimal float:        26.581/26.660 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.863/1.871 seconds

Compressed:           1.812/1.816 seconds

Decimal float:        7.253/7.276 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.726/0.728 seconds

Compressed sum:           -175977.09, 2.267/2.272 seconds

Decimal float sum:        -175977.09, 9.057/9.082 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.711/1.718 seconds

Compressed:           2.179/2.184 seconds

Decimal float:        11.044/11.078 seconds


ADDING TWO ARRAYS

Uncompressed:         2.290/2.298 seconds

Compressed:           4.196/4.206 seconds

Decimal float:        14.465/14.509 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.609/2.615 seconds

Compressed:           6.372/6.386 seconds

Decimal float:        26.586/26.665 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.855/1.860 seconds

Compressed:           2.438/2.443 seconds

Decimal float:        7.255/7.277 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.711/0.712 seconds

Compressed sum:           -175977.09, 2.671/2.677 seconds

Decimal float sum:        -175977.09, 9.054/9.079 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.700/1.706 seconds

Compressed:           2.826/2.833 seconds

Decimal float:        11.046/11.079 seconds


ADDING TWO ARRAYS

Uncompressed:         2.287/2.295 seconds

Compressed:           5.463/5.475 seconds

Decimal float:        14.415/14.460 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.631/2.637 seconds

Compressed:           8.050/8.069 seconds

Decimal float:        26.587/26.667 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.879/1.885 seconds

Compressed:           3.028/3.035 seconds

Decimal float:        7.255/7.277 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.710/0.711 seconds

Compressed sum:           -175977.09, 3.392/3.399 seconds

Decimal float sum:        -175977.09, 9.055/9.080 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.718/1.725 seconds

Compressed:           3.468/3.476 seconds

Decimal float:        11.046/11.080 seconds


ADDING TWO ARRAYS

Uncompressed:         2.302/2.311 seconds

Compressed:           6.814/6.830 seconds

Decimal float:        14.438/14.482 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.639/2.646 seconds

Compressed:           9.904/9.927 seconds

Decimal float:        26.579/26.658 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.867/1.872 seconds

Compressed:           1.870/1.875 seconds

Decimal float:        7.229/7.251 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.711/0.713 seconds

Compressed sum:           -1972609.23, 2.289/2.294 seconds

Decimal float sum:        -1972609.23, 9.049/9.073 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.693/1.699 seconds

Compressed:           2.239/2.244 seconds

Decimal float:        11.030/11.063 seconds


ADDING TWO ARRAYS

Uncompressed:         2.283/2.292 seconds

Compressed:           4.321/4.331 seconds

Decimal float:        14.472/14.515 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.622/2.628 seconds

Compressed:           6.545/6.560 seconds

Decimal float:        26.520/26.599 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.854/1.860 seconds

Compressed:           3.147/3.154 seconds

Decimal float:        7.232/7.255 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.709/0.711 seconds

Compressed sum:           -1972609.23, 3.453/3.460 seconds

Decimal float sum:        -1972609.23, 9.051/9.076 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.693/1.699 seconds

Compressed:           3.515/3.523 seconds

Decimal float:        11.040/11.073 seconds


ADDING TWO ARRAYS

Uncompressed:         2.291/2.300 seconds

Compressed:           7.010/7.026 seconds

Decimal float:        14.473/14.516 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.619/2.625 seconds

Compressed:           10.146/10.169 seconds

Decimal float:        26.525/26.604 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.859/1.864 seconds

Compressed:           3.938/3.947 seconds

Decimal float:        7.237/7.259 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.713/0.714 seconds

Compressed sum:           -1972609.23, 4.160/4.169 seconds

Decimal float sum:        -1972609.23, 9.058/9.083 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.697/1.704 seconds

Compressed:           4.345/4.355 seconds

Decimal float:        11.037/11.071 seconds


ADDING TWO ARRAYS

Uncompressed:         2.282/2.291 seconds

Compressed:           8.538/8.558 seconds

Decimal float:        14.476/14.520 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.617/2.623 seconds

Compressed:           12.309/12.337 seconds

Decimal float:        26.427/26.506 seconds



==> anc/time-script.out-macbookpro <==

Index is low 7 bits

Using NA
Using numbers of the form dddd.
Using numbers of the form ddd.ddd

Used 126 table entries out of 128
There are 126 unique values for the low part of the mantissa
Bytes of memory required for table: 512

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.624/1.624 seconds

Compressed:           1.419/1.419 seconds

Decimal float:        4.008/4.008 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.498/0.498 seconds

Compressed sum:           -175977.09, 0.604/0.604 seconds

Decimal float sum:        -175977.09, 4.056/4.056 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.608/1.608 seconds

Compressed:           1.403/1.403 seconds

Decimal float:        3.976/3.976 seconds


ADDING TWO ARRAYS

Uncompressed:         2.034/2.034 seconds

Compressed:           1.633/1.633 seconds

Decimal float:        7.886/7.886 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.636/2.636 seconds

Compressed:           2.080/2.080 seconds

Decimal float:        11.991/11.991 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for table: 262144

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.635/1.635 seconds

Compressed:           1.407/1.407 seconds

Decimal float:        3.941/3.941 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.484/0.484 seconds

Compressed sum:           -175977.09, 0.874/0.874 seconds

Decimal float sum:        -175977.09, 4.051/4.051 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.608/1.608 seconds

Compressed:           1.431/1.431 seconds

Decimal float:        3.945/3.945 seconds


ADDING TWO ARRAYS

Uncompressed:         2.032/2.032 seconds

Compressed:           1.837/1.837 seconds

Decimal float:        7.882/7.882 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.642/2.642 seconds

Compressed:           2.826/2.826 seconds

Decimal float:        11.977/11.977 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.619/1.619 seconds

Compressed:           1.412/1.412 seconds

Decimal float:        3.966/3.966 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.483/0.483 seconds

Compressed sum:           -175977.09, 0.845/0.845 seconds

Decimal float sum:        -175977.09, 4.040/4.040 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.608/1.608 seconds

Compressed:           1.429/1.429 seconds

Decimal float:        3.971/3.971 seconds


ADDING TWO ARRAYS

Uncompressed:         2.044/2.044 seconds

Compressed:           1.794/1.794 seconds

Decimal float:        7.873/7.873 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.638/2.638 seconds

Compressed:           2.701/2.701 seconds

Decimal float:        11.973/11.973 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.617/1.617 seconds

Compressed:           1.423/1.423 seconds

Decimal float:        3.959/3.959 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.479/0.479 seconds

Compressed sum:           -175977.09, 0.897/0.897 seconds

Decimal float sum:        -175977.09, 4.040/4.040 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.608/1.608 seconds

Compressed:           1.448/1.448 seconds

Decimal float:        3.962/3.962 seconds


ADDING TWO ARRAYS

Uncompressed:         2.030/2.030 seconds

Compressed:           1.887/1.887 seconds

Decimal float:        7.894/7.894 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.637/2.637 seconds

Compressed:           2.900/2.900 seconds

Decimal float:        11.952/11.952 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.620/1.620 seconds

Compressed:           1.520/1.520 seconds

Decimal float:        3.963/3.963 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.490/0.490 seconds

Compressed sum:           -175977.09, 0.988/0.988 seconds

Decimal float sum:        -175977.09, 4.037/4.037 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.602/1.602 seconds

Compressed:           1.528/1.528 seconds

Decimal float:        3.960/3.960 seconds


ADDING TWO ARRAYS

Uncompressed:         2.033/2.033 seconds

Compressed:           2.262/2.262 seconds

Decimal float:        7.872/7.872 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.648/2.648 seconds

Compressed:           3.462/3.462 seconds

Decimal float:        11.978/11.978 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.621/1.621 seconds

Compressed:           1.409/1.409 seconds

Decimal float:        3.956/3.956 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.483/0.483 seconds

Compressed sum:           -1972609.23, 0.860/0.860 seconds

Decimal float sum:        -1972609.23, 4.045/4.045 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.609/1.609 seconds

Compressed:           1.418/1.418 seconds

Decimal float:        3.958/3.958 seconds


ADDING TWO ARRAYS

Uncompressed:         2.033/2.033 seconds

Compressed:           1.802/1.802 seconds

Decimal float:        7.885/7.885 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.617/2.617 seconds

Compressed:           2.731/2.731 seconds

Decimal float:        11.961/11.961 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.617/1.617 seconds

Compressed:           1.468/1.468 seconds

Decimal float:        3.950/3.950 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.484/0.484 seconds

Compressed sum:           -1972609.23, 0.959/0.959 seconds

Decimal float sum:        -1972609.23, 4.026/4.026 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.604/1.604 seconds

Compressed:           1.476/1.476 seconds

Decimal float:        3.969/3.969 seconds


ADDING TWO ARRAYS

Uncompressed:         2.036/2.036 seconds

Compressed:           2.030/2.030 seconds

Decimal float:        7.899/7.899 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.620/2.620 seconds

Compressed:           3.190/3.190 seconds

Decimal float:        11.963/11.963 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.612/1.612 seconds

Compressed:           1.639/1.639 seconds

Decimal float:        3.956/3.956 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.491/0.491 seconds

Compressed sum:           -1972609.23, 1.027/1.027 seconds

Decimal float sum:        -1972609.23, 4.043/4.043 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.606/1.606 seconds

Compressed:           1.647/1.647 seconds

Decimal float:        3.966/3.966 seconds


ADDING TWO ARRAYS

Uncompressed:         2.040/2.040 seconds

Compressed:           2.514/2.514 seconds

Decimal float:        7.894/7.894 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.653/2.653 seconds

Compressed:           3.602/3.602 seconds

Decimal float:        11.946/11.946 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for tables: 131072 + 20532 = 151604

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.623/1.623 seconds

Compressed:           1.410/1.410 seconds

Decimal float:        3.941/3.941 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.484/0.484 seconds

Compressed sum:           -175977.09, 0.931/0.931 seconds

Decimal float sum:        -175977.09, 4.034/4.034 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.610/1.610 seconds

Compressed:           1.450/1.450 seconds

Decimal float:        3.957/3.957 seconds


ADDING TWO ARRAYS

Uncompressed:         2.046/2.046 seconds

Compressed:           1.950/1.950 seconds

Decimal float:        7.870/7.870 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.630/2.630 seconds

Compressed:           3.087/3.087 seconds

Decimal float:        11.959/11.959 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.613/1.613 seconds

Compressed:           1.415/1.415 seconds

Decimal float:        3.964/3.964 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.479/0.479 seconds

Compressed sum:           -175977.09, 0.893/0.893 seconds

Decimal float sum:        -175977.09, 4.040/4.040 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.609/1.609 seconds

Compressed:           1.437/1.437 seconds

Decimal float:        3.948/3.948 seconds


ADDING TWO ARRAYS

Uncompressed:         2.035/2.035 seconds

Compressed:           1.884/1.884 seconds

Decimal float:        7.880/7.880 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.669/2.669 seconds

Compressed:           2.943/2.943 seconds

Decimal float:        11.951/11.951 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.618/1.618 seconds

Compressed:           1.444/1.444 seconds

Decimal float:        3.944/3.944 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.484/0.484 seconds

Compressed sum:           -175977.09, 0.944/0.944 seconds

Decimal float sum:        -175977.09, 4.035/4.035 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.608/1.608 seconds

Compressed:           1.468/1.468 seconds

Decimal float:        3.976/3.976 seconds


ADDING TWO ARRAYS

Uncompressed:         2.028/2.028 seconds

Compressed:           1.994/1.994 seconds

Decimal float:        7.885/7.885 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.646/2.646 seconds

Compressed:           3.180/3.180 seconds

Decimal float:        11.989/11.989 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.617/1.617 seconds

Compressed:           1.503/1.503 seconds

Decimal float:        3.960/3.960 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.479/0.479 seconds

Compressed sum:           -175977.09, 1.095/1.095 seconds

Decimal float sum:        -175977.09, 4.042/4.042 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.611/1.611 seconds

Compressed:           1.555/1.555 seconds

Decimal float:        3.947/3.947 seconds


ADDING TWO ARRAYS

Uncompressed:         2.030/2.030 seconds

Compressed:           2.421/2.421 seconds

Decimal float:        7.863/7.863 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.643/2.643 seconds

Compressed:           4.030/4.030 seconds

Decimal float:        11.980/11.980 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.620/1.620 seconds

Compressed:           1.408/1.408 seconds

Decimal float:        3.932/3.932 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.478/0.478 seconds

Compressed sum:           -1972609.23, 0.901/0.901 seconds

Decimal float sum:        -1972609.23, 4.033/4.033 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.606/1.606 seconds

Compressed:           1.443/1.443 seconds

Decimal float:        3.970/3.970 seconds


ADDING TWO ARRAYS

Uncompressed:         2.039/2.039 seconds

Compressed:           1.889/1.889 seconds

Decimal float:        7.878/7.878 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.635/2.635 seconds

Compressed:           2.939/2.939 seconds

Decimal float:        11.968/11.968 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.617/1.617 seconds

Compressed:           1.472/1.472 seconds

Decimal float:        3.945/3.945 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.486/0.486 seconds

Compressed sum:           -1972609.23, 1.074/1.074 seconds

Decimal float sum:        -1972609.23, 4.041/4.041 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.612/1.612 seconds

Compressed:           1.533/1.533 seconds

Decimal float:        3.948/3.948 seconds


ADDING TWO ARRAYS

Uncompressed:         2.036/2.036 seconds

Compressed:           2.271/2.271 seconds

Decimal float:        7.870/7.870 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.654/2.654 seconds

Compressed:           3.823/3.823 seconds

Decimal float:        11.979/11.979 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.618/1.618 seconds

Compressed:           1.703/1.703 seconds

Decimal float:        3.931/3.931 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.503/0.503 seconds

Compressed sum:           -1972609.23, 1.246/1.246 seconds

Decimal float sum:        -1972609.23, 4.041/4.041 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.608/1.608 seconds

Compressed:           1.767/1.767 seconds

Decimal float:        3.979/3.979 seconds


ADDING TWO ARRAYS

Uncompressed:         2.034/2.034 seconds

Compressed:           2.883/2.883 seconds

Decimal float:        7.901/7.901 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.651/2.651 seconds

Compressed:           4.532/4.532 seconds

Decimal float:        11.970/11.970 seconds



==> anc/time-script.out-macmini <==

Index is low 7 bits

Using NA
Using numbers of the form dddd.
Using numbers of the form ddd.ddd

Used 126 table entries out of 128
There are 126 unique values for the low part of the mantissa
Bytes of memory required for table: 512

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.585/1.585 seconds

Compressed:           1.370/1.370 seconds

Decimal float:        3.083/3.083 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.539/0.539 seconds

Compressed sum:           -175977.09, 0.702/0.702 seconds

Decimal float sum:        -175977.09, 3.061/3.061 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.571/1.571 seconds

Compressed:           1.381/1.381 seconds

Decimal float:        3.085/3.085 seconds


ADDING TWO ARRAYS

Uncompressed:         2.062/2.062 seconds

Compressed:           1.639/1.639 seconds

Decimal float:        6.127/6.127 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.645/2.645 seconds

Compressed:           2.333/2.333 seconds

Decimal float:        9.429/9.429 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for table: 262144

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.584/1.584 seconds

Compressed:           1.400/1.400 seconds

Decimal float:        3.081/3.081 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.539/0.539 seconds

Compressed sum:           -175977.09, 1.059/1.059 seconds

Decimal float sum:        -175977.09, 3.059/3.059 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.573/1.573 seconds

Compressed:           1.465/1.465 seconds

Decimal float:        3.085/3.085 seconds


ADDING TWO ARRAYS

Uncompressed:         2.044/2.044 seconds

Compressed:           2.073/2.073 seconds

Decimal float:        6.124/6.124 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.643/2.643 seconds

Compressed:           3.377/3.377 seconds

Decimal float:        9.430/9.430 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.581/1.581 seconds

Compressed:           1.391/1.391 seconds

Decimal float:        3.083/3.083 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.539/0.539 seconds

Compressed sum:           -175977.09, 1.015/1.015 seconds

Decimal float sum:        -175977.09, 3.060/3.060 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.570/1.570 seconds

Compressed:           1.429/1.429 seconds

Decimal float:        3.085/3.085 seconds


ADDING TWO ARRAYS

Uncompressed:         2.041/2.041 seconds

Compressed:           1.976/1.976 seconds

Decimal float:        6.123/6.123 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.640/2.640 seconds

Compressed:           3.183/3.183 seconds

Decimal float:        9.428/9.428 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.585/1.585 seconds

Compressed:           1.421/1.421 seconds

Decimal float:        3.084/3.084 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.539/0.539 seconds

Compressed sum:           -175977.09, 1.088/1.088 seconds

Decimal float sum:        -175977.09, 3.061/3.061 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.574/1.574 seconds

Compressed:           1.501/1.501 seconds

Decimal float:        3.084/3.084 seconds


ADDING TWO ARRAYS

Uncompressed:         2.044/2.044 seconds

Compressed:           2.139/2.139 seconds

Decimal float:        6.124/6.124 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.642/2.642 seconds

Compressed:           3.488/3.488 seconds

Decimal float:        9.428/9.428 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.581/1.581 seconds

Compressed:           1.548/1.548 seconds

Decimal float:        3.081/3.081 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.540/0.540 seconds

Compressed sum:           -175977.09, 1.187/1.187 seconds

Decimal float sum:        -175977.09, 3.060/3.060 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.572/1.572 seconds

Compressed:           1.610/1.610 seconds

Decimal float:        3.084/3.084 seconds


ADDING TWO ARRAYS

Uncompressed:         2.039/2.039 seconds

Compressed:           2.550/2.550 seconds

Decimal float:        6.123/6.123 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.645/2.645 seconds

Compressed:           4.141/4.141 seconds

Decimal float:        9.427/9.427 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.582/1.582 seconds

Compressed:           1.396/1.396 seconds

Decimal float:        3.081/3.081 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.539/0.539 seconds

Compressed sum:           -1972609.23, 1.030/1.030 seconds

Decimal float sum:        -1972609.23, 3.061/3.061 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.592/1.592 seconds

Compressed:           1.442/1.442 seconds

Decimal float:        3.085/3.085 seconds


ADDING TWO ARRAYS

Uncompressed:         2.045/2.045 seconds

Compressed:           2.018/2.018 seconds

Decimal float:        6.124/6.124 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.639/2.639 seconds

Compressed:           3.270/3.270 seconds

Decimal float:        9.431/9.431 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.588/1.588 seconds

Compressed:           1.473/1.473 seconds

Decimal float:        3.079/3.079 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.539/0.539 seconds

Compressed sum:           -1972609.23, 1.151/1.151 seconds

Decimal float sum:        -1972609.23, 3.061/3.061 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.570/1.570 seconds

Compressed:           1.548/1.548 seconds

Decimal float:        3.082/3.082 seconds


ADDING TWO ARRAYS

Uncompressed:         2.036/2.036 seconds

Compressed:           2.313/2.313 seconds

Decimal float:        6.123/6.123 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.655/2.655 seconds

Compressed:           3.853/3.853 seconds

Decimal float:        9.433/9.433 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.581/1.581 seconds

Compressed:           1.675/1.675 seconds

Decimal float:        3.079/3.079 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.539/0.539 seconds

Compressed sum:           -1972609.23, 1.236/1.236 seconds

Decimal float sum:        -1972609.23, 3.060/3.060 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.571/1.571 seconds

Compressed:           1.742/1.742 seconds

Decimal float:        3.083/3.083 seconds


ADDING TWO ARRAYS

Uncompressed:         2.045/2.045 seconds

Compressed:           2.647/2.647 seconds

Decimal float:        6.123/6.123 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.641/2.641 seconds

Compressed:           4.195/4.195 seconds

Decimal float:        9.431/9.431 seconds


Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for tables: 131072 + 20532 = 151604

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.590/1.590 seconds

Compressed:           1.412/1.412 seconds

Decimal float:        3.083/3.083 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.538/0.538 seconds

Compressed sum:           -175977.09, 1.118/1.118 seconds

Decimal float sum:        -175977.09, 3.061/3.061 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.573/1.573 seconds

Compressed:           1.504/1.504 seconds

Decimal float:        3.083/3.083 seconds


ADDING TWO ARRAYS

Uncompressed:         2.044/2.044 seconds

Compressed:           2.249/2.249 seconds

Decimal float:        6.123/6.123 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.667/2.667 seconds

Compressed:           3.720/3.720 seconds

Decimal float:        9.426/9.426 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.581/1.581 seconds

Compressed:           1.402/1.402 seconds

Decimal float:        3.082/3.082 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.541/0.541 seconds

Compressed sum:           -175977.09, 1.077/1.077 seconds

Decimal float sum:        -175977.09, 3.059/3.059 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.570/1.570 seconds

Compressed:           1.456/1.456 seconds

Decimal float:        3.085/3.085 seconds


ADDING TWO ARRAYS

Uncompressed:         2.044/2.044 seconds

Compressed:           2.120/2.120 seconds

Decimal float:        6.124/6.124 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.636/2.636 seconds

Compressed:           3.492/3.492 seconds

Decimal float:        9.431/9.431 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.584/1.584 seconds

Compressed:           1.439/1.439 seconds

Decimal float:        3.081/3.081 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.539/0.539 seconds

Compressed sum:           -175977.09, 1.136/1.136 seconds

Decimal float sum:        -175977.09, 3.060/3.060 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.571/1.571 seconds

Compressed:           1.532/1.532 seconds

Decimal float:        3.084/3.084 seconds


ADDING TWO ARRAYS

Uncompressed:         2.042/2.042 seconds

Compressed:           2.294/2.294 seconds

Decimal float:        6.125/6.125 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.638/2.638 seconds

Compressed:           3.817/3.817 seconds

Decimal float:        9.429/9.429 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type f,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.580/1.580 seconds

Compressed:           1.557/1.557 seconds

Decimal float:        3.084/3.084 seconds


SUMMING AN ARRAY

Uncompressed sum:         -175977.09, 0.543/0.543 seconds

Compressed sum:           -175977.09, 1.331/1.331 seconds

Decimal float sum:        -175977.09, 3.060/3.060 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.568/1.568 seconds

Compressed:           1.699/1.699 seconds

Decimal float:        3.084/3.084 seconds


ADDING TWO ARRAYS

Uncompressed:         2.041/2.041 seconds

Compressed:           2.779/2.779 seconds

Decimal float:        6.125/6.125 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.636/2.636 seconds

Compressed:           4.666/4.666 seconds

Decimal float:        9.428/9.428 seconds


Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.599/1.599 seconds

Compressed:           1.409/1.409 seconds

Decimal float:        3.080/3.080 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.539/0.539 seconds

Compressed sum:           -1972609.23, 1.080/1.080 seconds

Decimal float sum:        -1972609.23, 3.062/3.062 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.570/1.570 seconds

Compressed:           1.463/1.463 seconds

Decimal float:        3.085/3.085 seconds


ADDING TWO ARRAYS

Uncompressed:         2.037/2.037 seconds

Compressed:           2.138/2.138 seconds

Decimal float:        6.125/6.125 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.637/2.637 seconds

Compressed:           3.512/3.512 seconds

Decimal float:        9.430/9.430 seconds


Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.581/1.581 seconds

Compressed:           1.527/1.527 seconds

Decimal float:        3.078/3.078 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.539/0.539 seconds

Compressed sum:           -1972609.23, 1.312/1.312 seconds

Decimal float sum:        -1972609.23, 3.060/3.060 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.571/1.571 seconds

Compressed:           1.692/1.692 seconds

Decimal float:        3.084/3.084 seconds


ADDING TWO ARRAYS

Uncompressed:         2.060/2.060 seconds

Compressed:           2.653/2.653 seconds

Decimal float:        6.124/6.124 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.635/2.635 seconds

Compressed:           4.474/4.474 seconds

Decimal float:        9.428/9.428 seconds


Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

Type v,  N = 3000000,  R = 100


MAKING UNCOMPRESSED COPY

Uncompressed:         1.609/1.609 seconds

Compressed:           1.876/1.876 seconds

Decimal float:        3.081/3.081 seconds


SUMMING AN ARRAY

Uncompressed sum:         -1972609.23, 0.546/0.546 seconds

Compressed sum:           -1972609.23, 1.556/1.556 seconds

Decimal float sum:        -1972609.23, 3.060/3.060 seconds


MULTIPLYING AN ARRAY BY A SCALAR

Uncompressed:         1.623/1.623 seconds

Compressed:           1.996/1.996 seconds

Decimal float:        3.087/3.087 seconds


ADDING TWO ARRAYS

Uncompressed:         2.068/2.068 seconds

Compressed:           3.123/3.123 seconds

Decimal float:        6.126/6.126 seconds


LINEARLY COMBINING THREE ARRAYS

Uncompressed:         2.718/2.718 seconds

Compressed:           5.054/5.054 seconds

Decimal float:        9.434/9.434 seconds



==> anc/use-script <==
#!/bin/bash

set -e -v

cflt1-use 13 NA 13332/100

cflt1-use  3 NA 5.1
cflt1-use  5 NA 4.2
cflt1-use  7 NA 4.0 3.3
cflt1-use 10 NA 3.1 2.4
cflt1-use 12 NA 2.2 1.5
cflt1-use 14 NA 2.0 1.3 0.6

cflt2-use 10 4 1 \
  NA 5.-1 5.1 4.2 3.3 2.4
cflt2-use 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 
cflt2-use 12 4 2 \
  NA 3.-6 3.-5 4.-3 6.0 5.1 3.3 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 
cflt2-use 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt2-use 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt2-use 17 3 2 \
  NA 3.2 2.3 1.5 0.6 -2.5
cflt2-use 17 4 2 \
  NA 6.0 5.1 3.3 1.4 0.6 -2.5
cflt2-use 17 5 1 \
  NA 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -1.6

cflt3-use 10 4 1 \
  NA 5.-1 5.1 4.2 3.3 2.4
cflt3-use 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 
cflt3-use 12 4 2 \
  NA 3.-6 3.-5 4.-3 6.0 5.1 3.3 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 
cflt3-use 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt3-use 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3
cflt3-use 17 3 2 \
  NA 3.2 2.3 1.5 0.6 -2.5
cflt3-use 17 4 2 \
  NA 6.0 5.1 3.3 1.4 0.6 -2.5


==> anc/use-script.out <==

cflt1-use 13 NA 13332/100

Index is low 13 bits

Using NA
Using numbers that are ratios up to 13332/100

Used 3086 table entries out of 8192
There are 2008 unique values for the low part of the mantissa
Bytes of memory required for table: 32768


cflt1-use  3 NA 5.1

Index is low 3 bits

Using NA
Using numbers of the form ddddd.d

Used 6 table entries out of 8
There are 6 unique values for the low part of the mantissa
Bytes of memory required for table: 32

cflt1-use  5 NA 4.2

Index is low 5 bits

Using NA
Using numbers of the form dddd.dd

Used 26 table entries out of 32
There are 26 unique values for the low part of the mantissa
Bytes of memory required for table: 128

cflt1-use  7 NA 4.0 3.3

Index is low 7 bits

Using NA
Using numbers of the form dddd.
Using numbers of the form ddd.ddd

Used 126 table entries out of 128
There are 126 unique values for the low part of the mantissa
Bytes of memory required for table: 512

cflt1-use 10 NA 3.1 2.4

Index is low 10 bits

Using NA
Using numbers of the form ddd.d
Using numbers of the form dd.dddd

Used 626 table entries out of 1024
There are 626 unique values for the low part of the mantissa
Bytes of memory required for table: 4096

cflt1-use 12 NA 2.2 1.5

Index is low 12 bits

Using NA
Using numbers of the form dd.dd
Using numbers of the form d.ddddd

Used 3126 table entries out of 4096
There are 3126 unique values for the low part of the mantissa
Bytes of memory required for table: 16384

cflt1-use 14 NA 2.0 1.3 0.6

Index is low 14 bits

Using NA
Using numbers of the form dd.
Using numbers of the form d.ddd
Using numbers of the form .dddddd

Used 15626 table entries out of 16384
There are 15626 unique values for the low part of the mantissa
Bytes of memory required for table: 65536


cflt2-use 10 4 1 \
  NA 5.-1 5.1 4.2 3.3 2.4

Index is low 10 mantissa bits + 4 exponent bits offset 1

Using NA
Using numbers of the form ddddd0.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd

Used 6933 table entries out of 16384
Used 1003 out of 1024 mantissa values, 16 out of 16 exponent values
There are 626 unique values for the low part of the mantissa
Bytes of memory required for table: 65536

cflt2-use 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 

Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for table: 131072

cflt2-use 12 4 2 \
  NA 3.-6 3.-5 4.-3 6.0 5.1 3.3 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 

Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for table: 262144

cflt2-use 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3

Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for table: 524288

cflt2-use 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3

Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for table: 2097152

cflt2-use 17 3 2 \
  NA 3.2 2.3 1.5 0.6 -2.5

Index is low 17 mantissa bits + 3 exponent bits offset 2

Using NA
Using numbers of the form ddd.dd
Using numbers of the form dd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .00ddddd

Used 253293 table entries out of 1048576
Used 121394 out of 131072 mantissa values, 8 out of 8 exponent values
There are 55626 unique values for the low part of the mantissa
Bytes of memory required for table: 4194304

cflt2-use 17 4 2 \
  NA 6.0 5.1 3.3 1.4 0.6 -2.5

Index is low 17 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.dddd
Using numbers of the form .dddddd
Using numbers of the form .00ddddd

Used 393309 table entries out of 2097152
Used 125718 out of 131072 mantissa values, 12 out of 16 exponent values
There are 55626 unique values for the low part of the mantissa
Bytes of memory required for table: 8388608

cflt2-use 17 5 1 \
  NA 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -1.6

Index is low 17 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0dddddd

Used 961908 table entries out of 4194304
Used 130962 out of 131072 mantissa values, 23 out of 32 exponent values
There are 78126 unique values for the low part of the mantissa
Bytes of memory required for table: 16777216


cflt3-use 10 4 1 \
  NA 5.-1 5.1 4.2 3.3 2.4

Index is low 10 mantissa bits + 4 exponent bits offset 1

Using NA
Using numbers of the form ddddd0.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd

Used 6933 table entries out of 16384
Used 1003 out of 1024 mantissa values, 16 out of 16 exponent values
There are 626 unique values for the low part of the mantissa
Bytes of memory required for tables: 32768 + 2504 = 35272

cflt3-use 10 5 1 \
  NA 2.-7 2.-6 4.-3 6.0 5.1 4.2 3.3 2.4 -3.2 -4.2 -5.2 -6.2 -7.2 -8.2 -9.2 

Index is low 10 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form dd000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form .000dd
Using numbers of the form .0000dd
Using numbers of the form .00000dd
Using numbers of the form .000000dd
Using numbers of the form .0000000dd
Using numbers of the form .00000000dd
Using numbers of the form .000000000dd

Used 9435 table entries out of 32768
Used 1024 out of 1024 mantissa values, 32 out of 32 exponent values
There are 909 unique values for the low part of the mantissa
Bytes of memory required for tables: 65536 + 3636 = 69172

cflt3-use 12 4 2 \
  NA 3.-6 3.-5 4.-3 6.0 5.1 3.3 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 

Index is low 12 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form ddd000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd

Used 24076 table entries out of 65536
Used 4066 out of 4096 mantissa values, 16 out of 16 exponent values
There are 5133 unique values for the low part of the mantissa
Bytes of memory required for tables: 131072 + 20532 = 151604

cflt3-use 12 5 1 \
  NA 1.-7 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 -3.3 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3

Index is low 12 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form d0000000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .000ddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 41920 table entries out of 131072
Used 4092 out of 4096 mantissa values, 32 out of 32 exponent values
There are 5926 unique values for the low part of the mantissa
Bytes of memory required for tables: 262144 + 23704 = 285848

cflt3-use 14 5 1 \
  NA 2.-7 3.-5 4.-3 6.0 5.1 4.2 3.3 2.4 1.5 0.6 -4.3 -5.3 -6.3 -7.3 -8.3 -9.3

Index is low 14 mantissa bits + 5 exponent bits offset 1

Using NA
Using numbers of the form dd0000000.
Using numbers of the form ddd00000.
Using numbers of the form dddd000.
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form dddd.dd
Using numbers of the form ddd.ddd
Using numbers of the form dd.dddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .0000ddd
Using numbers of the form .00000ddd
Using numbers of the form .000000ddd
Using numbers of the form .0000000ddd
Using numbers of the form .00000000ddd
Using numbers of the form .000000000ddd

Used 160619 table entries out of 524288
Used 16381 out of 16384 mantissa values, 32 out of 32 exponent values
There are 18029 unique values for the low part of the mantissa
Bytes of memory required for tables: 1048576 + 72116 = 1120692

cflt3-use 17 3 2 \
  NA 3.2 2.3 1.5 0.6 -2.5

Index is low 17 mantissa bits + 3 exponent bits offset 2

Using NA
Using numbers of the form ddd.dd
Using numbers of the form dd.ddd
Using numbers of the form d.ddddd
Using numbers of the form .dddddd
Using numbers of the form .00ddddd

Used 253293 table entries out of 1048576
Used 121394 out of 131072 mantissa values, 8 out of 8 exponent values
There are 55626 unique values for the low part of the mantissa
Bytes of memory required for tables: 2097152 + 222504 = 2319656

cflt3-use 17 4 2 \
  NA 6.0 5.1 3.3 1.4 0.6 -2.5

Index is low 17 mantissa bits + 4 exponent bits offset 2

Using NA
Using numbers of the form dddddd.
Using numbers of the form ddddd.d
Using numbers of the form ddd.ddd
Using numbers of the form d.dddd
Using numbers of the form .dddddd
Using numbers of the form .00ddddd

Used 393309 table entries out of 2097152
Used 125718 out of 131072 mantissa values, 12 out of 16 exponent values
There are 55626 unique values for the low part of the mantissa
Bytes of memory required for tables: 4194304 + 222504 = 4416808


